Reducing the cost of ancilla purification for Majorana quantum computation

Braiding Majorana zero modes does not by itself provide a universal set of quantum gates. Additional operations can be supplied through ancillary states, whose preparation need not have the same protection as braiding. Here, we consider purification of the non-Gaussian ancilla used for an entangling gate in Bravyi's scheme. We keep his elementary braid-and-fusion comparison and change how its outputs are combined. An additional layer compares the product of the three stabilizer signs. The first accepted errors giving an incorrect output then require three faulty input blocks rather than two. As a result, the preparation error decreases cubically instead of quadratically, and the asymptotic raw-copy overhead is reduced. We also construct a preliminary sequence in which a processed block is paired with a fresh copy from the same noisy source. For independent inputs supported in the even-parity sector and ideal purification operations, this sequence establishes a sufficient distillability fidelity of 59.95 percent after free Gaussian twirling. At a common source fidelity, it reduces the expected cost of preparing an input for the recurrence by more than seven orders of magnitude relative to the balanced construction studied here. Finally, we examine imperfect purification operations in an effective syndrome-noise model. The additional layer leaves the leading operation-error coefficient unchanged, although a nonzero error floor remains.

==> majorana_verification/independent_review.py <==
#!/usr/bin/env python3
"""Independent review of the Majorana-ancilla purification calculation.

Basis: Fojcik's supplied research notes (July 2026) and verification scripts.
This file does NOT call their Fourier-update implementation.
Core checks use exact integer/rational probability-space recursions.

Run:
    python independent_review.py
    python -O independent_review.py
    python independent_review.py --cross-check verify_modelB_gate_noise_reviewed.py

The full 16-Majorana braid network is NOT simulated here: the published
Bravyi syndrome instrument is the explicit physical input.
The state-dependent fault counterexample tests a missing assumption in the
original worst-case statement; it does not invalidate the ideal threshold.
"""
from __future__ import annotations
import argparse
import importlib.util
import json
from collections import Counter
from fractions import Fraction as Q
from itertools import product, permutations
from pathlib import Path
import platform
import sys
import sympy as sp

E = {1: 1, 2: 2, 3: 1, 4: 4, 5: 1, 6: 2, 7: 1}
LABELS = (5, 7, 3, 1, 4, 6, 2, 0)
R3 = (1, 2, 4)
R4 = (1, 2, 4, 7)
W25 = (6, 1, 5, 1, 2, 7, 4, 5, 2) + (1, 6, 5, 2) * 4
G7 = (1458176, -884736, 548864, -368640, 138496, -67808, 5440, -6249)
G15 = (8505108987904, -16854525411328, 28467580108800,
       -27066279919616, 18851022503936, -10509663338496,
       4884383924224, -2048766509056, 716242124800, -238242988032,
       58392420352, -20373018624, 4691993600, -2122800736,
       263381416, -149949201)
FSTAR_UPPER = Q(664887507913, 1099511627776)
Matrix = tuple[tuple[int, ...], ...]
Monomial = tuple[int, int]  # real sign, support bitmask
Interval = tuple[Q, Q]
I3 = ((1, 0, 0), (0, 1, 0), (0, 0, 1))

def require(condition: bool, message: str) -> None:
    if not condition:
        raise RuntimeError(message)

def dot(a: int, b: int) -> int:
    return (a & b).bit_count() % 2

def pair(r: int, s: int, ell: int, e: int | None = None) -> int | None:
    if e is None:
        e = E[ell]
    if dot(ell, r) != dot(ell, s):
        return None
    return r ^ s ^ (e if dot(ell, s) else 0)

def matvec(m: Matrix, x: int) -> int:
    v = ((x >> 2) & 1, (x >> 1) & 1, x & 1)
    out = [sum(m[i][j] * v[j] for j in range(3)) % 2 for i in range(3)]
    return 4*out[0] + 2*out[1] + out[2]

def matmul(a: Matrix, b: Matrix) -> Matrix:
    return tuple(tuple(sum(a[i][k]*b[k][j] for k in range(3)) % 2
                       for j in range(3)) for i in range(3))

def transpose(a: Matrix) -> Matrix:
    return tuple(tuple(a[j][i] for j in range(3)) for i in range(3))

def all_gl() -> list[Matrix]:
    mats = []
    for bits in product((0, 1), repeat=9):
        m = tuple(tuple(bits[3*i:3*i+3]) for i in range(3))
        if len({matvec(m,x) for x in range(8)}) == 8:
            mats.append(m)
    require(len(mats) == 168, "wrong GL(3,2) order")
    return mats

def cmul(a: Monomial, b: Monomial) -> Monomial:
    sa, ma = a
    sb, mb = b
    inv = sum((mb & ((1 << i)-1)).bit_count()
              for i in range(8) if ma & (1 << i))
    return sa * sb * (-1)**inv, ma ^ mb

def cmon(indices: tuple[int, ...], sign: int = 1) -> Monomial:
    out = (sign, 0)
    for p in indices:
        out = cmul(out, (1, 1 << (p-1)))
    return out

def permute_mon(a: Monomial, perm: list[int]) -> Monomial:
    out = (a[0], 0)
    for i in range(8):
        if a[1] & (1 << i):
            out = cmul(out, (1, 1 << perm[i]))
    return out

def even_equivalent(a: Monomial, b: Monomial) -> bool:
    return a == b or a == cmul(b, (1, 255))

def verify_operator_frames() -> dict[str, object]:
    sgens = [cmon((1,2,5,6),-1), cmon((2,3,6,7),-1), cmon((1,2,3,4),-1)]
    derived = []
    for p in range(8):
        bits = [int(cmul((1,1<<p), s) != cmul(s,(1,1<<p))) for s in sgens]
        derived.append(4*bits[0]+2*bits[1]+bits[2])
    require(tuple(derived) == LABELS, "operator label derivation mismatch")
    stabilizers = []
    for v in range(8):
        out = (1,0)
        for i, s in enumerate(sgens):
            if (v >> (2-i)) & 1:
                out = cmul(out,s)
        stabilizers.append(out)
    mats = all_gl()
    offsets = Counter()
    inverses = {m: next(n for n in mats if matmul(m,n) == I3) for m in mats}
    for m in mats:
        perm = [LABELS.index(matvec(m,x)) for x in LABELS]
        inv = sum(perm[i] > perm[j] for i in range(8) for j in range(i+1,8))
        require(inv % 2 == 0, "a GL label permutation is odd")
        mit = transpose(inverses[m])
        signs = []
        for v in range(8):
            lhs = permute_mon(stabilizers[v],perm)
            rhs = stabilizers[matvec(mit,v)]
            if even_equivalent(lhs,rhs):
                signs.append(0)
            else:
                require(even_equivalent(lhs,(-rhs[0],rhs[1])),
                        "stabilizer support/covariance mismatch")
                signs.append(1)
        b = 4*signs[4]+2*signs[2]+signs[1]
        require(all(signs[v] == dot(b,v) for v in range(8)),
                "operator sign offset is not a character")
        offsets[b] += 1
    require(all(offsets[b] == 21 for b in range(8)), "unexpected offset counts")
    # Bravyi's three syndrome shears generate the entire linear group.
    generators = (((1,1,0),(0,1,0),(0,0,1)),
                  ((1,0,0),(0,1,1),(0,0,1)),
                  ((1,0,0),(0,1,0),(1,0,1)))
    seen = {I3}
    todo = [I3]
    while todo:
        m = todo.pop()
        for g in generators:
            n = matmul(g,m)
            if n not in seen:
                seen.add(n)
                todo.append(n)
    require(seen == set(mats), "Bravyi shears do not generate GL")
    planes = {frozenset(x for x in range(8) if dot(v,x) == b)
              for v in range(1,8) for b in (0,1)}
    affine = {tuple(matvec(m,x)^t for x in range(8)) for m in mats for t in range(8)}
    normalizer = {p for p in permutations(range(8))
                  if all(frozenset(p[x] for x in plane) in planes for plane in planes)}
    require(normalizer == affine and len(affine) == 1344, "normalizer mismatch")
    # Derive feed-forward bit changes, not just their Hamming consequences.
    require(LABELS[1] ^ LABELS[2] == 4, "D23 does not flip s1")
    require(LABELS[0] ^ LABELS[1] == 2, "D12 does not flip s2")
    return {"GL_order":168, "affine_order":1344, "offset_histogram":dict(offsets)}

def verify_fourier_basis() -> None:
    for ell in range(1,8):
        for e in range(1,8):
            if dot(ell,e) != 1:
                continue
            for r in range(8):
                for s in range(8):
                    u = pair(r,s,ell,e)
                    acc = int(u is not None)
                    xr = [(-1)**dot(v,r) for v in range(8)]
                    xs = [(-1)**dot(v,s) for v in range(8)]
                    require(2*acc == 1+xr[ell]*xs[ell], "basis acceptance identity")
                    for v in range(8):
                        direct = 0 if u is None else 2*(-1)**dot(v,u)
                        num = (xr[v]*xs[v]+xr[v^ell]*xs[v^ell]
                               if dot(v,e) == 0 else
                               xr[v]*xs[v^ell]+xr[v^ell]*xs[v])
                        require(direct == num, "unnormalized character identity")

def convolution(a: list[int], b: list[int]) -> list[int]:
    out = [0]*(len(a)+len(b)-1)
    for i,x in enumerate(a):
        for j,y in enumerate(b):
            out[i+j] += x*y
    return out

def count_polynomials(word: tuple[int,...]) -> list[list[int]]:
    polynomials = [[1,0]]+[[0,1] for _ in range(7)]
    for ell in word:
        out = [[0]*(2*len(polynomials[0])-1) for _ in range(8)]
        for r in range(8):
            for s in range(8):
                u = pair(r,s,ell)
                if u is not None:
                    c = convolution(polynomials[r],polynomials[s])
                    out[u] = [a+b for a,b in zip(out[u],c)]
        polynomials = out
    return polynomials

def variations(sequence: list[sp.Expr], x: sp.Symbol, endpoint: int) -> int:
    signs = [sp.sign(p.subs(x,endpoint)) for p in sequence]
    signs = [s for s in signs if s != 0]
    return sum(a != b for a,b in zip(signs,signs[1:]))

def verify_recurrence(word: tuple[int,...], coeffs: tuple[int,...]):
    counts = count_polynomials(word)
    n = 2**len(word)
    correct = counts[0]
    wrong = [sum(c[w] for c in counts[1:]) for w in range(n+1)]
    f = sp.Symbol("F")
    q = (1-f)/7
    g = sum(c*f**(n-w)*q**w for w,c in enumerate(correct))
    b = sum(c*f**(n-w)*q**w for w,c in enumerate(wrong))
    z = sp.expand(g+b)
    recurrence = sp.cancel(g/z)
    factor = sp.Poly.from_list(coeffs,f).as_expr()
    require(sp.cancel(recurrence-f+(f-1)*(8*f-1)*factor/(7**n*z)) == 0,
            "probability-space recurrence factorization mismatch")
    sturm = sp.sturm(factor,f)
    vv = (variations(sturm,f,0),variations(sturm,f,1))
    require(vv[0]-vv[1] == 1, "wrong exact Sturm root count")
    lower,upper = ((Q("0.61560748080966942"),Q("0.61560748080966943"))
                   if n == 8 else
                   (Q(1329775015825,2199023255552),FSTAR_UPPER))
    require(factor.subs(f,lower)*factor.subs(f,upper) < 0, "root bracket fails")
    ep = sp.Symbol("eps")
    order = 4 if n == 8 else 6
    series = sp.series(1-recurrence.subs(f,1-ep),ep,0,order).removeO()
    expected = (sp.Rational(48,49)*ep**2+sp.Rational(960,343)*ep**3 if n == 8
                else sp.Rational(384,343)*ep**3+sp.Rational(11520,2401)*ep**4
                +sp.Rational(218112,16807)*ep**5)
    require(sp.expand(series-expected) == 0, "local error series fails")
    require(recurrence.subs(f,sp.Rational(3,4)) > sp.Rational(3,4),
            "exact gain sign fails")
    print(f"[ok] R{len(word)} direct enumerators, factorization, Sturm {vv}, Taylor")
    return counts, f, recurrence, z

def add(a: Interval,b: Interval) -> Interval:
    return a[0]+b[0],a[1]+b[1]

def mul(a: Interval,b: Interval) -> Interval:
    vals = [x*y for x in a for y in b]
    return min(vals),max(vals)

def divide(a: Interval,b: Interval) -> Interval:
    require(b[0] > 0, "interval denominator must be strictly positive")
    vals = [x/y for x in a for y in b]
    return min(vals),max(vals)

def rounded(a: Interval,grid: int) -> Interval:
    require(grid > 0, "grid denominator must be positive")
    lo,hi = a[0]*grid,a[1]*grid
    return (Q(lo.numerator//lo.denominator,grid),
            Q(-((-hi.numerator)//hi.denominator),grid))

def decimal_bound(q: Q,digits: int,up: bool=False) -> str:
    """Directed display for arbitrary signs; no floating-point conversion."""
    require(digits >= 0, "negative decimal count")
    scale = 10**digits
    y = q*scale
    n = -((-y.numerator)//y.denominator) if up else y.numerator//y.denominator
    sign = "-" if n < 0 else ""
    n = abs(n)
    if digits == 0:
        return sign+str(n)
    return f"{sign}{n//scale}.{n%scale:0{digits}d}"

def probability_interval_word() -> tuple[Interval,Interval]:
    grid = 10**100
    f = Q(5997,10000)
    probs = [(f,f)]+[((1-f)/7,(1-f)/7) for _ in range(7)]
    acceptance_product = (Q(1),Q(1))
    for ell in W25:
        raw = [(Q(0),Q(0)) for _ in range(8)]
        for r in range(8):
            for s in range(8):
                u = pair(r,s,ell)
                if u is not None:
                    raw[u] = add(raw[u],mul(probs[r],probs[s]))
        acc = (Q(0),Q(0))
        for p in raw:
            acc = add(acc,p)
        require(acc[0] > 0, "zero acceptance interval")
        acceptance_product = rounded(mul(acceptance_product,acc),grid)
        probs = [rounded(divide(p,acc),grid) for p in raw]
    fidelity = probs[0]
    yield_interval = divide(acceptance_product,(Q(2**25),Q(2**25)))
    require(fidelity[0] > FSTAR_UPPER, "direct certificate fails basin entry")
    require(Q("0.60550725738718132769784") < fidelity[0]
            <= fidelity[1] < Q("0.60550725738718132769785"),
            "direct certificate outside compact claimed interval")
    print("[ok] W25 direct probability-space rational interval certificate")
    print("fidelity lower =",decimal_bound(fidelity[0],85))
    print("fidelity upper =",decimal_bound(fidelity[1],85,True))
    print("yield lower =",decimal_bound(yield_interval[0],20))
    print("yield upper =",decimal_bound(yield_interval[1],20,True))
    return fidelity,yield_interval

def check_review_findings(f,recurrence,z) -> dict[str,str]:
    ff = Q(3,4)
    eta = Q(1,10**6)
    zz = Q(z.subs(f,sp.Rational(3,4)))
    rr = Q(recurrence.subs(f,sp.Rational(3,4)))
    require(eta < ff**16, "counterexample fault mass unavailable")
    actual = (zz*rr-eta)/zz
    claimed = (1-eta)*zz*rr/((1-eta)*zz+eta)
    require(actual < claimed, "state-dependent counterexample fails")
    print("[ok] Missing ideal-branch assumption: exact counterexample established")
    print("actual fidelity =",decimal_bound(actual,20))
    print("invalid claimed lower =",decimal_bound(claimed,20))
    # Four raw blocks, two uniform checks: finite batch floors change the yield.
    finite_batch_per_raw = Q(1,2)**2 * Q(1,2) / 4
    asymptotic_pool = Q(1,4)*Q(1,2)**2
    require(finite_batch_per_raw == Q(1,32) < asymptotic_pool == Q(1,16),
            "finite batch example incorrect")
    x = sp.Symbol("x")
    tk = (2*x+12*x*x)/(7*(1+x*x))
    require(tk.subs(x,0) == 0, "missing zero fixed-point check")
    require(set(sp.solve(sp.together(tk-x),x)) == {0,sp.Rational(5,7),1},
            "one-check fixed-point set")
    print("[ok] Finite-batch yield distinction and missing x=0 fixed point")
    return {"actual_counterexample_fidelity":str(actual),
            "invalid_lower_bound":str(claimed),
            "finite_batch_yield":"1/32", "asymptotic_pool_yield":"1/16"}

def verify_target_and_gaussian_closure_example() -> None:
    # Exact Jordan-Wigner matrices for the four-mode target (16-dimensional).
    I=sp.eye(2); X=sp.Matrix([[0,1],[1,0]])
    Y=sp.Matrix([[0,-sp.I],[sp.I,0]]); Z=sp.diag(1,-1)
    cs=[]
    for j in range(4):
        for op in (X,Y):
            cs.append(sp.kronecker_product(*([Z]*j+[op]+[I]*(3-j))))
    def prodmat(ids):
        out=sp.eye(16)
        for i in ids: out=out*cs[i-1]
        return out
    s1=-prodmat((1,2,5,6));s2=-prodmat((2,3,6,7));s3=-prodmat((1,2,3,4))
    parity=prodmat(tuple(range(1,9)))
    p=(sp.eye(16)+parity)*(sp.eye(16)+s1)*(sp.eye(16)+s2)*(sp.eye(16)+s3)/16
    state=sp.zeros(16,1);state[0]=1/sp.sqrt(2);state[15]=1/sp.sqrt(2)
    require(p == state*state.T, "target stabilizer/GHZ convention mismatch")
    # Explicit two-mode Gaussian preparation: K=c1*c3, K^2=-I,
    # exp(pi*K/4)=(I+K)/sqrt(2) maps vacuum to the real BCS Bell state.
    c1=sp.kronecker_product(X,I); c3=sp.kronecker_product(Z,X)
    K=c1*c3
    require(K*K == -sp.eye(4), "quadratic generator square")
    U=(sp.eye(4)+K)/sp.sqrt(2)
    vac=sp.Matrix([1,0,0,0])
    psi=U*vac
    require(psi == sp.Matrix([1,0,0,1])/sp.sqrt(2), "Gaussian BCS preparation")
    rho=psi*psi.conjugate().T
    reduced=sp.Matrix(2,2,lambda i,j: sum(rho[2*i+k,2*j+k] for k in range(2)))
    require(reduced == sp.eye(2)/2 and sp.trace(reduced**2) == sp.Rational(1,2),
            "Gaussian partial-trace example must be mixed")
    print("[ok] Exact target convention; Gaussian partial trace need not stay pure")

def cross_check(module_path: Path, fidelity: Interval, yield_interval: Interval) -> None:
    spec=importlib.util.spec_from_file_location("reviewed_external_verifier",module_path)
    if spec is None or spec.loader is None:
        raise RuntimeError("cannot load supplied verification module")
    mod=importlib.util.module_from_spec(spec)
    sys.modules[spec.name]=mod
    spec.loader.exec_module(mod)
    f,y=mod.verify_w25()
    # Extended/reviewed verifier returns intervals for both quantities.
    require(f.lo <= fidelity[0] <= fidelity[1] <= f.hi,
            "direct probability enclosure is not inside Fourier enclosure")
    require(y.lo <= yield_interval[0] <= yield_interval[1] <= y.hi,
            "direct yield enclosure is not inside Fourier enclosure")
    print("[ok] Independent probability enclosure lies inside Fourier enclosure")

def main() -> int:
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--cross-check",type=Path)
    parser.add_argument("--json",type=Path,help="write exact results as JSON")
    args=parser.parse_args()
    try:
        print(f"[env] Python {platform.python_version()}; SymPy {sp.__version__}")
        frames=verify_operator_frames()
        print("[ok] Operator signs, affine normalizer, and Bravyi-generator closure")
        verify_target_and_gaussian_closure_example()
        verify_fourier_basis()
        print("[ok] 28 checks and 14336 unnormalized character identities")
        c3,f3,r3,z3=verify_recurrence(R3,G7)
        c4,f4,r4,z4=verify_recurrence(R4,G15)
        require([c[2] for c in c3] == [20,16,16,0,16,0,0,0], "R3 weight2 vector")
        require([c[3] for c in c3] == [16,32,32,64,32,64,64,0], "R3 weight3 vector")
        fidelity,yy=probability_interval_word()
        findings=check_review_findings(f4,r4,z4)
        if args.cross_check:
            cross_check(args.cross_check,fidelity,yy)
        if args.json:
            result={"frames":frames,"R3_counts":c3,"R4_counts":c4,
                    "fidelity_interval":[str(x) for x in fidelity],
                    "yield_interval":[str(x) for x in yy],"review_findings":findings}
            args.json.write_text(json.dumps(result,indent=2)+"\n")
        print("ALL INDEPENDENT CHECKS PASSED")
        return 0
    except Exception as exc:
        print(f"INDEPENDENT VERIFICATION FAILED: {exc}",file=sys.stderr)
        return 1

if __name__ == "__main__":
    raise SystemExit(main())


==> majorana_verification/run_all.py <==
#!/usr/bin/env python3
"""Run the complete reproducibility audit from a clean working directory.

A nonzero exit status indicates a failed check. Logs and JSON/CSV outputs
are written to --output-dir. No network access or experimental data needed.
"""
from __future__ import annotations
import argparse
from decimal import Decimal
import hashlib
import json
from pathlib import Path
import platform
import subprocess
import sys

ROOT = Path(__file__).resolve().parent
SOURCES = (
    'verify_modelB_gate_noise_extended.py',
    'independent_review.py',
    'verify_heterogeneous_bootstrap.py',
    'verify_h12_recheck.py',
    'verify_one_stage_control.py',
    'verify_even_sector_twirl.py',
    'verify_compare.py',
)


def demand(test, why):
    if not test:
        raise RuntimeError(f'REPRODUCIBILITY CHECK FAILED: {why}')


def run_script(output, label, args, must_contain, timeout=240):
    command = [sys.executable, str(ROOT/label), *map(str, args)]
    print('RUN', ' '.join(command), flush=True)
    cp = subprocess.run(command, cwd=output, capture_output=True, text=True,
                        encoding='utf-8', errors='replace', timeout=timeout,
                        check=False)
    name = Path(label).stem
    log = output / f'{name}.log'
    log.write_text('COMMAND: ' + ' '.join(command) + '\n\n'
                   + cp.stdout + '\n[STDERR]\n' + cp.stderr,
                   encoding='utf-8')
    demand(cp.returncode == 0, f'{label} exit code {cp.returncode}; see {log}')
    for token in must_contain:
        demand(token in cp.stdout, f'{label} did not emit {token!r}; see {log}')
    demand('[skip]' not in cp.stdout, f'{label} skipped verification; see {log}')
    print('PASS', label, flush=True)
    return cp.stdout


def verify_results(out):
    r = json.loads((out/'h12_recheck'/'recheck_results.json').read_text())
    c = json.loads((out/'comparison_results.json').read_text())
    demand(r['basis_pairs_verified'] == 1792, 'H12 independent check count')
    demand(r['R4']['Sturm_variations'] == [8, 7], 'R4 Sturm sign variations')
    from fractions import Fraction as F
    fstar_hi = F(664887507913, 1099511627776)
    bounds = r['exact']['0.5995']['Fout']
    demand(F(bounds[0]) > fstar_hi, 'exact H12 lower output does not exceed exact R4 upper bound')
    demand(F(bounds[0]) < F(bounds[1]), 'H12 interval reversed')
    demand(r['exact']['0.5995']['leaves'] == 2304, 'H12 accepted-tree leaves')
    demand(r['exact']['0.5995']['nodes'] == 2303, 'H12 accepted-tree nodes')
    cost = r['exact']['0.5995']['cost']
    demand(F(cost[0]) <= F('1051931.3618124345') <= F(cost[1]), 'H12 cost enclosure')
    ratio = r['yield_ratio_from_recomputed_W25_interval']
    demand(Decimal(ratio['lower']) > Decimal('16968300')
           and Decimal(ratio['upper']) < Decimal('16968500'), 'same-F yield ratio')
    for key in ['H12_5997', 'H12_5995', 'W25_5997', 'W14_6000']:
        demand(key in r['noise_numerical'], f'missing noisy local crossing {key}')
        demand(r['noise_numerical'][key]['signs_at_90_110_percent'] == ['+', '-'],
               f'missing crossing sign bracket {key}')
    for family in ('R3','R4'):
        demand(c['single_postcheck_faults'][family]['first_order_infidelity_coefficient'] == '17/7',
               f'first-order noise coefficient {family}')
    expected_rounds = {'.65':{'R3':6,'R4':4,'H12_then_R4':1},
                       '.9':{'R3':3,'R4':2,'H12_then_R4':0}}
    for raw, variants in expected_rounds.items():
        for k,n in variants.items():
            row = c['finite_accuracy_numerical'][raw][k]
            demand(row['rounds_after_prefix'] == n, f'finite-accuracy stopping round: {raw}, {k}')
            demand(Decimal(row['final_infidelity']) <= Decimal('1e-6'),
                   f'finite-accuracy target failure: {raw}, {k}')
    for raw, rounds, target_cost in (('.5995',8,Decimal('2.77516e20')),
                                     ('.5997',5,Decimal('4.52768e14'))):
        row=c['endpoint_factories_numerical'][raw]
        demand(row['rounds_after_prefix']==rounds, f'near-endpoint stopping for {raw}')
        demand(Decimal(row['final_infidelity'])<Decimal('1e-6'),
               f'near-endpoint accuracy for {raw}')
        demand(abs(Decimal(row['expected_raw_copies'])/target_cost-1) < Decimal('2e-5'),
               f'near-endpoint cost for {raw}')
    return dict(
        H12_exact_fidelity_interval=bounds,
        H12_expected_copy_cost_interval=cost,
        W25_vs_H12_yield_ratio_interval=ratio,
        first_order_noisy_coefficient='17/7 for both R3 and R4',
        checked_exact_fidelity_above_Fstar_upper=True,
        noise_crossings='four local numerical crossings checked, NOT interval-certified global thresholds',
        finite_accuracy_rounds=expected_rounds,
    )


def main():
    ap = argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--output-dir', default='verification_results', type=Path,
                    help='where to write logs and machine-readable checks')
    ap.add_argument('--optimized-guard-check', action='store_true',
                    help='also run the main v1.2 verifier with python -O')
    args = ap.parse_args()
    out = args.output_dir.resolve()
    out.mkdir(parents=True,exist_ok=True)
    try:
        import sympy, mpmath
        versions = {'python':platform.python_version(),'sympy':sympy.__version__,
                    'mpmath':mpmath.__version__}
        demand(tuple(map(int,platform.python_version_tuple())) >= (3,10,0),
               'Python>=3.10 required')
        run_script(out,SOURCES[0],[],['ALL CHECKS PASSED',
            'invalid-input safeguard suite (26 malformed cases rejected)',
            'high-precision effective post-check syndrome-noise'])
        if args.optimized_guard_check:
            cp = subprocess.run([sys.executable,'-O',str(ROOT/SOURCES[0])],cwd=out,
                                capture_output=True,text=True,timeout=240)
            (out/'extended_optimized.log').write_text(cp.stdout+'\n'+cp.stderr)
            demand(cp.returncode == 0 and 'ALL CHECKS PASSED' in cp.stdout
                   and 'invalid-input safeguard suite (26 malformed cases rejected)' in cp.stdout,
                   'optimized -O main verifier failed')
        run_script(out,SOURCES[1],['--json',out/'independent_review.json'],
                   ['ALL INDEPENDENT CHECKS PASSED'])
        run_script(out,SOURCES[2],[],['ALL HETEROGENEOUS-BOOTSTRAP CHECKS PASSED',
                   'NUMERICAL ONLY (not part of the exact theorem)'])
        run_script(out,SOURCES[3],['--output',out/'h12_recheck','--reference',ROOT/SOURCES[2]],
                   ['ALL INDEPENDENT RECHECKS PASSED'])
        run_script(out,SOURCES[4],[],['ALL CONTROL COMPARISONS PASSED'])
        run_script(out,SOURCES[5],[],['ALL EVEN-SECTOR TWIRL CHECKS PASSED'])
        run_script(out,SOURCES[6],['--output',out/'comparison_results.json'],
                   ['ALL COMPARISON CHECKS PASSED'])
        result = verify_results(out)
        hashes = {file:hashlib.sha256((ROOT/file).read_bytes()).hexdigest() for file in SOURCES}
        summary={'status':'PASS', 'environment':versions,
                 'script_sha256':hashes,'scientific_check_results':result,
                 'limits':['Published Bravyi braid-and-fusion instrument is an assumption, not fully re-simulated',
                           'The Gaussian implementation of affine syndrome transformations is analytic',
                           'Convex-Gaussian obstruction imports an existing theorem',
                           'Search algorithm/optimality not reproduced',
                           'Postselection source parity, independent inputs, and ideal storage are assumed',
                           'Numeric effective operation-noise roots are not global certified device thresholds']}
        (out/'verification_summary.json').write_text(json.dumps(summary,indent=2)+'\n')
        print('ALL REPRODUCIBILITY CHECKS PASSED; see',out/'verification_summary.json',flush=True)
    except Exception as exc:
        (out/'verification_failed.txt').write_text(f'{type(exc).__name__}: {exc}\n')
        print('FAILED',type(exc).__name__,str(exc),file=sys.stderr,flush=True)
        raise SystemExit(1) from exc


if __name__=='__main__':
    main()


==> majorana_verification/verify_compare.py <==
#!/usr/bin/env python3
"""Same-model comparison, not an optimized factory or hardware simulation.
Requires Python >= 3.10 and mpmath.
Exact: syndrome propagation, endpoint comparison, one-fault enumeration.
Numerical: end-to-end expected pooled/retry copy costs at fixed accuracy.
"""
import argparse
from fractions import Fraction as Q
from pathlib import Path
import json
import mpmath as mp

E={1:1,2:2,3:1,4:4,5:1,6:2,7:1}
R3=tuple(("S",i) for i in (1,2,4))
R4=tuple(("S",i) for i in (1,2,4,7))
H12=tuple(zip(("S","S","S","R","S","S","S","S","S","S","S","S"),
              (1,2,4,7,1,3,7,6,3,4,1,6)))

def require(ok, message):
    if not ok:
        raise RuntimeError(message)

def output(r,s,ell):
    a=(r & ell).bit_count()%2
    b=(s & ell).bit_count()%2
    return r^s^(E[ell] if b else 0) if a==b else None

def combine(P,Qdist,ell):
    out=[0]*8
    for r in range(8):
        for s in range(8):
            u=output(r,s,ell)
            if u is not None:
                out[u]+=P[r]*Qdist[s]
    return out

def run(F,schedule,lam=None):
    raw=[F]+[(1-F)/7]*7
    P=list(raw); cost=1; Z=1; leaves=1
    for mode,ell in schedule:
        w=combine(P,P if mode=="S" else raw,ell)
        A=sum(w)
        require(A>0,"zero acceptance")
        P=[a/A for a in w]
        cost=(2*cost if mode=="S" else cost+1)/A
        Z=A*(Z**2 if mode=="S" else Z)
        leaves=2*leaves if mode=="S" else leaves+1
        if lam is not None:
            P=[(1-lam)*p+lam/7*(1-p) for p in P]
    return P[0],cost,Z,leaves

def text(x,digits=35):
    if isinstance(x,Q):
        x=mp.mpf(x.numerator)/x.denominator
    return mp.nstr(x,digits)

def factory(Fs,delta_s,round_schedule,prefix=None):
    F=mp.mpf(Fs); cost=mp.mpf(1); rounds=0
    if prefix is not None:
        F,cost,_,_=run(F,prefix)
    while 1-F>mp.mpf(delta_s):
        require(rounds<50,"iteration cap exceeded")
        Fnew,multiplier,_,_=run(F,round_schedule)
        require(Fnew>F,"does not improve")
        F=Fnew; cost*=multiplier; rounds+=1
    return {"rounds_after_prefix":rounds,
            "final_infidelity":text(1-F),
            "expected_raw_copies":text(cost)}

def fault_rows(schedule):
    word=[ell for _,ell in schedule]; rows=[]
    for level in range(len(word)):
        locs=2**(len(word)-level-1)
        wrong=rejected=correct=0
        for loc in range(locs):
            for d in range(1,8):
                P=[0]*(2**len(word))
                for k,ell in enumerate(word):
                    nxt=[]
                    for j in range(0,len(P),2):
                        u=output(P[j],P[j+1],ell)
                        if u is None:
                            break
                        if k==level and j//2==loc:
                            u ^= d
                        nxt.append(u)
                    if len(nxt)!=len(P)//2:
                        P=None
                        break
                    P=nxt
                if P is None: rejected+=1
                elif P[0]: wrong+=1
                else: correct+=1
        rows.append([locs,wrong,rejected,correct])
    return rows

def main():
    ap=argparse.ArgumentParser(description=__doc__)
    ap.add_argument("--output", type=Path, default=Path("comparison_results.json"),
                    help="destination for the machine-readable results")
    args=ap.parse_args()
    mp.mp.dps=80
    results={"assumptions":{
        "state":"isotropic even-parity independent raw inputs",
        "cost":"expected raw copies with independent retry/pooling at each comparison",
        "not_counted":"storage noise, elapsed time, spatial routing, microscopic gate costs",
        "stopping":"whole prescribed rounds; first output meeting target; not optimized",
        "original_paper_cost_caveat":
        "Bravyi Eq. (33) instead counts acceptance of a whole preassigned round. "
        "We grant elementary-comparison pooling to BOTH recurrences here."}}
    results["low_fidelity"]={}
    for Fs in (".5995",".5997"):
        entry={}
        for name,schedule in (("R3",R3),("H12",H12)):
            f,c,z,n=run(Q(Fs),schedule)
            entry[name]={"Fout":text(f),"cost":text(c),
                         "accepted_tree_leaves":n,"accepted_tree_nodes":n-1}
            if name=="H12":
                require(f>Q(664887507913,1099511627776),"endpoint basin entry failed")
        results["low_fidelity"][Fs]=entry
    results["finite_accuracy_numerical"]={}
    for Fs in (".65",".9"):
        row={}
        for name,sched,pre in (("R3",R3,None),("R4",R4,None),("H12_then_R4",R4,H12)):
            row[name]=factory(Fs,"1e-6",sched,pre)
            with mp.workdps(110):
                check=factory(Fs,"1e-6",sched,pre)
                require(check["rounds_after_prefix"]==row[name]["rounds_after_prefix"],
                        "precision changed stopping rule")
                require(abs(mp.mpf(check["expected_raw_copies"])/
                            mp.mpf(row[name]["expected_raw_copies"])-1)<mp.mpf("1e-30"),
                        "cost unstable across precisions")
        results["finite_accuracy_numerical"][Fs]=row
    # Low-fidelity endpoints of the complete prefix+R4 factory in
    # Eq. (endpointfactorycost). These costs are numerical, not certified
    # optimal factory costs or exact rational enclosures.
    results["endpoint_factories_numerical"] = {}
    for Fs, expected_rounds in ((".5995", 8), (".5997", 5)):
        row = factory(Fs, "1e-6", R4, H12)
        require(row["rounds_after_prefix"] == expected_rounds,
                f"unexpected endpoint factory stopping round for {Fs}")
        with mp.workdps(110):
            again = factory(Fs, "1e-6", R4, H12)
            require(again["rounds_after_prefix"] == expected_rounds,
                    "endpoint factory stopping changed with precision")
            require(abs(mp.mpf(again["expected_raw_copies"])/
                        mp.mpf(row["expected_raw_copies"])-1) < mp.mpf("1e-30"),
                    "endpoint factory cost unstable")
        results["endpoint_factories_numerical"][Fs] = row
    results["single_postcheck_faults"]={}

    for name,sched,expected in (
        ("R3",R3,[[4,4,24,0],[2,6,8,0],[1,7,0,0]]),
        ("R4",R4,[[8,0,56,0],[4,4,24,0],[2,6,8,0],[1,7,0,0]])):
        rows=fault_rows(sched)
        require(rows==expected,"fault counts differ")
        a=sum(r[1] for r in rows)
        deriv=mp.diff(lambda lam:1-run(mp.mpf(1),sched,lam)[0],mp.mpf(0))
        require(a==17 and abs(deriv-mp.mpf(17)/7)<mp.mpf("1e-60"),
                "one-fault coefficient differs")
        results["single_postcheck_faults"][name]={
            "columns":["locations","accepted_wrong","rejected","accepted_correct"],
            "rows":rows,"first_order_infidelity_coefficient":str(Q(a,7))}
    dest=args.output
    dest.parent.mkdir(parents=True, exist_ok=True)
    dest.write_text(json.dumps(results,indent=2),encoding="utf-8")
    print(json.dumps(results,indent=2))
    print("ALL COMPARISON CHECKS PASSED")

if __name__=="__main__":
    main()


==> majorana_verification/verify_even_sector_twirl.py <==
#!/usr/bin/env python3
"""Exact finite-dimensional check of the manuscript's even-sector twirling corollary.

This checks the dephasing and GL(3,2) permutation algebra on all 64
matrix-unit basis elements. It does *not* independently construct the
underlying Majorana braid circuit; that is supplied by the analytic
Gaussian-normalizer argument in the manuscript.
Python >=3.10, standard library only. Assertions are deliberately avoided.
"""
from fractions import Fraction as Q
from itertools import product


def require(condition, detail):
    if not condition:
        raise RuntimeError(detail)


def dot(x, y):
    return (x & y).bit_count() & 1


def matvec(bits, x):
    xx = ((x >> 2) & 1, (x >> 1) & 1, x & 1)
    return sum((sum(bits[3*i+j]*xx[j] for j in range(3)) & 1) << (2-i)
               for i in range(3))


def gl3():
    return [b for b in product((0, 1), repeat=9)
            if len({matvec(b, x) for x in range(8)}) == 8]


def dephased_matrix_unit(r, s):
    """Dephasing coefficient of |r><s| under all eight stabilizer products."""
    return Q(sum((-1)**(dot(v, r) ^ dot(v, s)) for v in range(8)), 8)


def main():
    GL = gl3()
    require(len(GL) == 168, "GL(3,2) has wrong cardinality")
    # Matrix units E_rs form a basis of all 8x8 complex matrices. Test the
    # combined map on each basis unit, not just on one convenient state.
    for r in range(8):
        for s in range(8):
            coef = dephased_matrix_unit(r, s)
            require(coef == Q(int(r==s)), f"dephasing failed E[{r},{s}]")
            output = [Q(0)]*8
            if coef:
                for M in GL:
                    t = matvec(M, r)
                    output[t] += coef / len(GL)
            target = ([Q(1)]+[Q(0)]*7) if (r==s==0) else (
                [Q(0)]+[Q(1, 7)]*7 if r==s else [Q(0)]*8)
            require(output == target, f"twirl failed for E[{r},{s}]")
    # A concrete non-isotropic diagonal distribution.
    # Linearity and the matrix-unit test imply this identity for every
    # even-sector density matrix, including complex-coherent inputs.
    diagonal = [Q(31, 100), Q(12,100), Q(10,100), Q(9,100),
                Q(8,100), Q(13,100), Q(11,100), Q(6,100)]
    require(sum(diagonal) == 1, "invalid illustrative distribution")
    output = [Q(0)]*8
    for r, value in enumerate(diagonal):
        for M in GL:
            output[matvec(M, r)] += value / len(GL)
    require(output == [diagonal[0]]+[Q(1-diagonal[0],7)]*7,
            "concrete twirl does not reproduce isotropic family")
    # Also test a bona fide pure state with nonzero off-diagonal elements.
    # Its dephased/twirled target population is |<0|psi>|^2.
    amplitudes = [Q(3), Q(1), Q(-2), Q(0), Q(1), Q(1), Q(0), Q(-1)]
    norm = sum(a*a for a in amplitudes)
    pure_out = [Q(0)]*8
    for r in range(8):
        for s in range(8):
            coeff = amplitudes[r]*amplitudes[s]/norm
            d = dephased_matrix_unit(r, s)
            if d:
                for M in GL:
                    pure_out[matvec(M, r)] += coeff*d/len(GL)
    F = amplitudes[0]*amplitudes[0]/norm
    require(pure_out == [F]+[Q(1-F,7)]*7,
            "coherent even-sector pure-state twirl failed")
    # From the finite-dimensional algebra to distillability also uses the
    # physical Gaussian implementation of the symmetry and H12 certificate.
    print("[ok] 64 matrix units; 8-element syndrome dephasing; 168 GL frame maps")
    print("[ok] target population unchanged; nonzero syndromes averaged uniformly")
    print("ALL EVEN-SECTOR TWIRL CHECKS PASSED")


if __name__ == '__main__':
    main()


==> majorana_verification/verify_h12_recheck.py <==
#!/usr/bin/env python3
"""Independent recheck: unnormalized integer weights, exact state/cost identities,
and a separate probability-space operation-noise calculation.
No assert statements. Numerical roots are not interval certificates.
Run: python verify_h12_recheck.py --output audit_output [--reference PATH]
Dependencies: Python >=3.10, SymPy, mpmath.
"""
from __future__ import annotations
import argparse, csv, hashlib, importlib.util, json, math, sys
from fractions import Fraction as Q
from dataclasses import dataclass
from pathlib import Path
import mpmath as mp
import sympy as sp

H12 = (("S",1),("S",2),("S",4),("R",7),("S",1),("S",3),
       ("S",7),("S",6),("S",3),("S",4),("S",1),("S",6))
W25 = tuple(("S",i) for i in [6,1,5,1,2,7,4,5,2]+[1,6,5,2]*4)
W14 = tuple(("S",i) for i in [6,1,5,1,2,7,4,5,2,1,6,5,2,1])
R4 = tuple(("S",i) for i in [1,2,4,7])
E = (0,1,2,1,4,1,2,1)
LABELS = tuple((a,b,c) for a in (0,1) for b in (0,1) for c in (0,1))
INDEX = {s:i for i,s in enumerate(LABELS)}
LO = Q(1329775015825,2199023255552)
HI = Q(664887507913,1099511627776)

def require(ok, message):
    if not ok:
        raise RuntimeError(message)

def parity(a,b):
    return sum(x*y for x,y in zip(a,b)) % 2

def transitions(ell, e=None):
    require(type(ell) is int and 1 <= ell <= 7, "invalid check")
    e = E[ell] if e is None else e
    require(type(e) is int and 0 <= e < 8 and parity(LABELS[ell],LABELS[e])==1,
            "invalid section")
    out=[]
    for r,rv in enumerate(LABELS):
        for s,sv in enumerate(LABELS):
            a,b=parity(LABELS[ell],rv),parity(LABELS[ell],sv)
            if a==b:
                t=tuple((rv[j]+sv[j]+b*LABELS[e][j])%2 for j in range(3))
                out.append((r,s,INDEX[t]))
    return tuple(out)
TRANS={i:transitions(i) for i in range(1,8)}

def combine(left,right,ell):
    w=[0]*8
    for r,s,t in TRANS[ell]:
        w[t] += left[r]*right[s]
    return w

def fractions_fourier(P):
    return [sum(((-1)**parity(v,s))*p for s,p in zip(LABELS,P))
            for v in LABELS]

def mpq(q):
    return mp.mpf(q.numerator)/q.denominator

def enclose(q,digits):
    d=10**digits
    a=q.numerator*d//q.denominator
    b=-((-q.numerator*d)//q.denominator)
    def render(n):
        sign="-" if n<0 else ""
        z=str(abs(n)).zfill(digits+1)
        return sign+(z[:-digits]+"."+z[-digits:] if digits else z)
    require(Q(a,d)<=q<=Q(b,d),"invalid decimal enclosure")
    return render(a),render(b)

def exact_tree(F,schedule=H12,reference=None):
    require(isinstance(F,Q) and 0<=F<=1,"invalid raw fidelity")
    raw=[7*F.numerator]+[F.denominator-F.numerator]*7
    weights=list(raw); leaves=1; cost=Q(1); stages=[]; accepted=[]
    for j,(mode,ell) in enumerate(schedule,1):
        require(mode in ("S","R"),"invalid mode")
        right=weights if mode=="S" else raw
        before=sum(weights)*sum(right)
        new=combine(weights,right,ell)
        total=sum(new)
        require(total>0,"zero acceptance")
        A=Q(total,before)
        if mode=="S": cost=2*cost/A; leaves*=2
        else: cost=(cost+1)/A; leaves+=1
        weights=new
        P=[Q(v,total) for v in weights]
        require(sum(P)==1 and min(P)>=0,"invalid state")
        accepted.append(A)
        if reference is not None:
            f,c,n,aa,x=reference.run_fourier(F,schedule[:j])
            require(f==P[0] and c==cost and n==leaves and aa==accepted,
                    f"reference mismatch at stage {j}")
            require(list(x)==fractions_fourier(P),f"state mismatch at stage {j}")
        stages.append({"stage":j,"mode":mode,"ell":ell,"F":P[0],"A":A,
                       "C":cost,"N":leaves,"P":P})
    # Independent reverse-demand accounting (number of requested input streams).
    demand=Q(1); direct_raw=Q(0); multiplicities=[]; multiplicity=1
    for j in range(len(schedule)-1,-1,-1):
        mode,ell=schedule[j]
        multiplicities.append(multiplicity)
        attempts=demand/accepted[j]
        if mode=="S": demand=2*attempts; multiplicity*=2
        else: demand=attempts; direct_raw+=attempts
    require(demand+direct_raw==cost,"reverse-demand cost differs")
    require(sum(multiplicities)==leaves-1,"full binary tree node count differs")
    # The full-tree acceptance weight has denominator d^N, not the factory cost.
    Z=Q(sum(weights),sum(raw)**leaves)
    z=Q(1)
    for (mode,_),A in zip(schedule,accepted):
        z=A*(z*z if mode=="S" else z)
    require(z==Z,"full-tree acceptance recursion mismatch")
    Fout=Q(weights[0],sum(weights))
    rawbytes=(Fout.numerator.to_bytes((Fout.numerator.bit_length()+7)//8,"big")
              +b"/"+Fout.denominator.to_bytes((Fout.denominator.bit_length()+7)//8,"big"))
    return Fout,cost,stages,Z,hashlib.sha256(rawbytes).hexdigest()

def recurrence_check():
    # Reconstruct R4 independently as integer leaf-weight polynomials.
    z,F=sp.symbols("z F")
    raw=[sp.Poly(1,z)]+[sp.Poly(z,z)]*7
    cur=raw
    for _,ell in R4: cur=combine(cur,cur,ell)
    def eval_poly(p):
        return sum(int(p.nth(w))*F**(16-w)*((1-F)/7)**w for w in range(17))
    good=eval_poly(cur[0]); bad=sum(eval_poly(p) for p in cur[1:])
    Z=sp.expand(good+bad)
    D=sp.expand(7**16*Z)
    g=sp.div(sp.Poly(sp.expand(7**16*(good-F*Z)),F),
             sp.Poly(-(F-1)*(8*F-1),F))
    require(g[1].is_zero,"fixed point factorization has remainder")
    G=g[0]
    require(G.degree()==15,"wrong fixed-point degree")
    seq=sp.sturm(G.as_expr(),F)
    def variations(x):
        q=sp.Rational(x.numerator,x.denominator) if isinstance(x,Q) else x
        signs=[sp.sign(v.subs(F,q)) for v in seq]
        signs=[s for s in signs if s!=0]
        return sum(a!=b for a,b in zip(signs,signs[1:]))
    require((variations(0),variations(1))==(8,7),"Sturm count differs")
    require(G.eval(sp.Rational(LO.numerator,LO.denominator))<0 and
            G.eval(sp.Rational(HI.numerator,HI.denominator))>0,
            "root enclosure failed")
    require(G.eval(1)>0,"wrong upper-side sign")
    # D>0: nonnegative accepted coefficients, all-zero and all-fault terms >0.
    require(all(p.nth(w)>=0 for p in cur for w in range(17)),"negative enumerator")
    require(cur[0].nth(0)==1 and sum(p.nth(16) for p in cur)>0,
            "structural positivity failed")
    require([sum(p.nth(w) for p in cur[1:]) for w in range(4)]==[0,0,0,384],
            "low-weight error coefficients differ")
    eps=sp.symbols("eps")
    series=sp.series((bad/Z).subs(F,1-eps),eps,0,5).removeO()
    require(sp.expand(series-sp.Rational(384,343)*eps**3
                      -sp.Rational(11520,2401)*eps**4)==0,"Taylor law differs")
    return {"Sturm_variations":[8,7],"root_lower":str(LO),"root_upper":str(HI)}

def basis_check():
    # Exhaustive bilinear numerator test, including unequal deterministic inputs.
    for ell in range(1,8):
        for e in range(8):
            if parity(LABELS[ell],LABELS[e])!=1: continue
            mapping={(r,s):u for r,s,u in transitions(ell,e)}
            for r in range(8):
                xr=[(-1)**parity(v,LABELS[r]) for v in LABELS]
                for s in range(8):
                    xs=[(-1)**parity(v,LABELS[s]) for v in LABELS]
                    A=Q(1+xr[ell]*xs[ell],2)
                    require(A==int((r,s) in mapping),"basis acceptance mismatch")
                    for v in range(8):
                        ve=parity(LABELS[v],LABELS[e])
                        if ve==0:
                            num=Q(xr[v]*xs[v]+xr[v^ell]*xs[v^ell],2)
                        else:
                            num=Q(xr[v]*xs[v^ell]+xr[v^ell]*xs[v],2)
                        exp=((-1)**parity(LABELS[v],LABELS[mapping[(r,s)]])) if A else 0
                        require(num==exp,"basis output mismatch")
    return 28*64

def prob_mp(F,lam,schedule):
    raw=[F]+[(1-F)/7]*7
    P=list(raw)
    for mode,ell in schedule:
        new=combine(P,P if mode=="S" else raw,ell)
        A=mp.fsum(new)
        require(A>0,"numerical zero acceptance")
        P=[(1-lam)*v/A+(lam/7)*(1-v/A) for v in new]
    return P[0]

def bisect(fun,a,b,steps=150):
    a,b=mp.mpf(a),mp.mpf(b)
    fa,fb=fun(a),fun(b)
    require(fa*fb<0,"numerical root not bracketed")
    for _ in range(steps):
        c=(a+b)/2; fc=fun(c)
        if fc==0: return c
        if fa*fc<0: b=c
        else: a=c; fa=fc
    return (a+b)/2

def noise_recheck():
    mp.mp.dps=80
    # Solve simultaneous equations with probability-space updates, then
    # independently bracket the local roots and check derivatives/residuals.
    fstar=bisect(lambda F:prob_mp(F,mp.mpf(0),R4)-F,".60",".61",200)
    fcross=bisect(lambda F:prob_mp(F,mp.mpf(0),H12)-fstar,
                  ".59949",".5995",200)
    results={}
    specs=[("H12_5997",H12,".5997","0.000129318"),
           ("H12_5995",H12,".5995","0.000005655"),
           ("W25_5997",W25,".5997","0.0000001007"),
           ("W14_6000",W14,".6","0.0000251686")]
    for name,sched,Fs,guess in specs:
        F=mp.mpf(Fs)
        def equations(b,lam):
            return (prob_mp(b,lam,R4)-b,prob_mp(F,lam,sched)-b)
        b,lam=mp.findroot(equations,(mp.mpf(".605"),mp.mpf(guess)),tol=mp.mpf("1e-65"))
        require(0<lam<mp.mpf(".001"),"unexpected local crossing")
        require(max(abs(v) for v in equations(b,lam))<mp.mpf("1e-60"),
                "large root residual")
        d=mp.diff(lambda z:prob_mp(z,lam,R4),b)
        require(d>1,"basin boundary not unstable")
        upper=mp.findroot(lambda z:prob_mp(z,lam,R4)-z,(mp.mpf(".99"),mp.mpf(1)))
        require(abs(mp.diff(lambda z:prob_mp(z,lam,R4),upper))<1,
                "upper fixed point not stable")
        # Check smaller and larger lambda sides at 90 and 110 percent of crossing.
        margins=[]
        for factor in (mp.mpf(".9"),mp.mpf("1.1")):
            ll=factor*lam
            lower=bisect(lambda z:prob_mp(z,ll,R4)-z,".60",".62",120)
            margins.append(prob_mp(F,ll,sched)-lower)
        require(margins[0]>0 and margins[1]<0,"crossing direction differs")
        # Repeat joint solve with 110 digits.
        with mp.workdps(110):
            b2,l2=mp.findroot(equations,(b,lam),tol=mp.mpf("1e-90"))
            require(abs(l2-lam)<mp.mpf("1e-60"),"precision instability")
        results[name]={"Fraw":Fs,"lambda":mp.nstr(lam,55),"lower_fixed_point":mp.nstr(b,45),
                       "R4_slope":mp.nstr(d,30),"signs_at_90_110_percent":["+","-"]}
        print(name,"local crossing =",mp.nstr(lam,30),flush=True)
    results["H12_noiseless_crossing"]=mp.nstr(fcross,55)
    results["lambda_ratio_same_F"]=mp.nstr(mp.mpf(results["H12_5997"]["lambda"])/
                                        mp.mpf(results["W25_5997"]["lambda"]),40)
    # Separate structural one-final-channel bound for 0<=lambda<=7/8.
    for lam in (Q(0),Q(1,10000),Q(1,10),Q(7,8)):
        for f in (Q(0),Q(1,2),Q(1)):
            require((1-Q(8,7)*lam)*f+lam/7 <= 1-lam,"last-channel bound fails")
    return results


@dataclass(frozen=True)
class Interval:
    lo: Q
    hi: Q

    def __post_init__(self):
        require(self.lo <= self.hi, "reversed interval")

    def __add__(self, other):
        if not isinstance(other, Interval): other=Interval(Q(other),Q(other))
        return Interval(self.lo+other.lo,self.hi+other.hi)

    __radd__=__add__

    def __mul__(self, other):
        if not isinstance(other, Interval): other=Interval(Q(other),Q(other))
        ends=(self.lo*other.lo,self.lo*other.hi,self.hi*other.lo,self.hi*other.hi)
        return Interval(min(ends),max(ends))

    __rmul__=__mul__

    def __truediv__(self, other):
        if not isinstance(other, Interval): other=Interval(Q(other),Q(other))
        require(other.lo>0,"interval denominator not strictly positive")
        return self*Interval(1/other.hi,1/other.lo)

    def rounded(self, digits=80):
        d=10**digits
        a=self.lo.numerator*d//self.lo.denominator
        b=-((-self.hi.numerator*d)//self.hi.denominator)
        return Interval(Q(a,d),Q(b,d))

def interval_baseline():
    F=Q("0.5997")
    raw=[Interval(F,F)]+[Interval((1-F)/7,(1-F)/7)]*7
    P=raw; cost=Interval(Q(1),Q(1))
    for _,ell in W25:
        new=combine(P,P,ell)
        A=sum(new)
        require(A.lo>0,"W25 interval acceptance failed")
        P=[(v/A).rounded() for v in new]
        cost=(cost*2/A).rounded()
    y=Interval(Q(1),Q(1))/cost
    require(P[0].lo > HI,"independent W25 interval misses basin")
    require(Q("0.60550725738718132769784")<P[0].lo and
            P[0].hi<Q("0.60550725738718132769785"),
            "independent W25 fidelity enclosure differs")
    require(Q("0.00000000000005684665")<y.lo and
            y.hi<Q("0.00000000000005684666"),
            "independent W25 yield enclosure differs")
    return P[0],cost,y

def main():
    ap=argparse.ArgumentParser()
    ap.add_argument("--output",default="audit_output")
    ap.add_argument("--reference",type=Path)
    ap.add_argument("--skip-noise",action="store_true")
    args=ap.parse_args()
    out=Path(args.output);out.mkdir(parents=True,exist_ok=True)
    ref=None
    if args.reference:
        spec=importlib.util.spec_from_file_location("reference_h12",args.reference)
        ref=importlib.util.module_from_spec(spec);spec.loader.exec_module(ref)
    mp.mp.dps=80
    results={"basis_pairs_verified":basis_check(),"R4":recurrence_check(),"exact":{}}
    for Fs in ("0.5995","0.5997"):
        F=Q(Fs)
        f,c,rows,Z,digest=exact_tree(F,H12,ref)
        require(f>HI,"H12 does not enter basin")
        if Fs=="0.5995":
            require((f.numerator.bit_length(),f.denominator.bit_length())==(25520,25521),
                    "fraction lengths differ")
            require(digest=="2ccfebe48dd4c020d42e3991fb9e354c9e9a1e692f17b0bda28aed044ca43a51",
                    "regression fingerprint differs")
            require(16*(1-F)/(15-8*F)==Q(1602,2551),"depolarization conversion differs")
        result={"Fout":enclose(f,30),"cost":enclose(c,9),"yield":enclose(1/c,25),
                "leaves":rows[-1]["N"],"nodes":rows[-1]["N"]-1,
                "margin_above_Fstar_upper":enclose(f-HI,25),"sha256":digest,
                "Fout_numerator_hex":format(f.numerator,"x"),
                "Fout_denominator_hex":format(f.denominator,"x")}
        results["exact"][Fs]=result
        with (out/("stages_"+Fs.replace(".","")+".csv")).open("w",newline="") as fp:
            writer=csv.writer(fp)
            writer.writerow(["stage","mode","ell","F_low","F_high","A_low","A_high",
                             "C_low","C_high","raw_leaves"])
            for r in rows:
                writer.writerow([r["stage"],r["mode"],r["ell"],*enclose(r["F"],18),
                                 *enclose(r["A"],18),*enclose(r["C"],9),r["N"]])
        print("H12",Fs,":",result["Fout"],"cost",result["cost"],flush=True)
        # Explicit nonrecursive cost formula for this one-injection schedule.
        AA=[r["A"] for r in rows]
        closed=(Q(2048)/math.prod(AA[:3])+256)/math.prod(AA[3:])
        require(closed==c,"closed-form H12 cost differs")
    # Independently re-enclose the W25 benchmark in exact probability-space
    # interval arithmetic; no stored decimal result is used to propagate it.
    fw,cw,yw=interval_baseline()
    results["W25_independent_interval"]={
        "Fout":[str(fw.lo),str(fw.hi)],"cost":[str(cw.lo),str(cw.hi)],
        "yield":[str(yw.lo),str(yw.hi)]}
    h_yield=1/exact_tree(Q("0.5997"))[1]
    results["yield_ratio_from_recomputed_W25_interval"]={
        "lower":enclose(h_yield/yw.hi,15)[0],"upper":enclose(h_yield/yw.lo,15)[1]}
    print("Same-F yield ratio:",results["yield_ratio_from_recomputed_W25_interval"],
          flush=True)
    if not args.skip_noise: results["noise_numerical"]=noise_recheck()
    results["environment"]={"python":sys.version,"sympy":sp.__version__,"mpmath":mp.__version__}
    (out/"recheck_results.json").write_text(json.dumps(results,indent=2))
    print("ALL INDEPENDENT RECHECKS PASSED",flush=True)

if __name__=="__main__":
    main()


==> majorana_verification/verify_heterogeneous_bootstrap.py <==
#!/usr/bin/env python3
"""
Exact verifier for the heterogeneous-input Majorana-ancilla bootstrap
introduced in the September 2026 revision of the Phase-1 notes.

The theorem-level checks use only Python's standard library and exact
fractions.Fraction arithmetic.  The optional operation-noise continuation
at the end uses mpmath and is explicitly numerical, not part of the exact
certificate.
"""

from __future__ import annotations
from fractions import Fraction
from typing import Sequence

try:
    import mpmath as mp
except ImportError:
    mp = None

Vec = list[Fraction]
E_CANONICAL = {1: 1, 2: 2, 3: 1, 4: 4, 5: 1, 6: 2, 7: 1}

# S = self-pair the current stream; R = pair current stream with a fresh raw input.
H12: tuple[tuple[str, int], ...] = (
    ("S", 1), ("S", 2), ("S", 4), ("R", 7),
    ("S", 1), ("S", 3), ("S", 7), ("S", 6),
    ("S", 3), ("S", 4), ("S", 1), ("S", 6),
)

FSTAR_UPPER = Fraction(664887507913, 1099511627776)


class VerificationError(RuntimeError):
    pass


def require(condition: bool, message: str) -> None:
    if not condition:
        raise VerificationError(message)


def dot(a: int, b: int) -> int:
    return (a & b).bit_count() & 1


def isotropic_fourier(F: Fraction) -> Vec:
    require(Fraction(0) <= F <= Fraction(1), "F outside [0,1]")
    x = (8 * F - 1) / 7
    return [Fraction(1)] + [x] * 7


def isotropic_probability(F: Fraction) -> Vec:
    require(Fraction(0) <= F <= Fraction(1), "F outside [0,1]")
    q = (1 - F) / 7
    return [F] + [q] * 7


def fourier_of_distribution(P: Sequence[Fraction]) -> Vec:
    require(len(P) == 8, "distribution must have length 8")
    require(sum(P) == 1, "distribution not normalized")
    require(all(p >= 0 for p in P), "negative probability")
    return [
        sum(((-1) ** dot(v, s)) * P[s] for s in range(8))
        for v in range(8)
    ]


def check_fourier(
    x1: Sequence[Fraction],
    x2: Sequence[Fraction],
    ell: int,
) -> tuple[Vec, Fraction]:
    e = E_CANONICAL[ell]
    den = 1 + x1[ell] * x2[ell]
    require(den > 0, "nonpositive conditional denominator")
    y = [Fraction(0)] * 8
    y[0] = Fraction(1)
    for v in range(1, 8):
        if dot(v, e) == 0:
            y[v] = (
                x1[v] * x2[v] + x1[v ^ ell] * x2[v ^ ell]
            ) / den
        else:
            y[v] = (
                x1[v] * x2[v ^ ell] + x1[v ^ ell] * x2[v]
            ) / den
    return y, den / 2


def check_probability(
    P1: Sequence[Fraction],
    P2: Sequence[Fraction],
    ell: int,
) -> tuple[Vec, Fraction]:
    e = E_CANONICAL[ell]
    out = [Fraction(0)] * 8
    acc = Fraction(0)
    for r in range(8):
        for s in range(8):
            w = P1[r] * P2[s]
            if dot(ell, r) == dot(ell, s):
                acc += w
                t = r ^ s ^ (e if dot(ell, s) else 0)
                out[t] += w
    require(acc > 0, "zero acceptance probability")
    return [z / acc for z in out], acc


def run_fourier(
    F: Fraction,
    schedule: Sequence[tuple[str, int]] = H12,
) -> tuple[Fraction, Fraction, int, list[Fraction], Vec]:
    raw = isotropic_fourier(F)
    x = list(raw)
    cost = Fraction(1)
    leaves = 1
    acceptances: list[Fraction] = []
    for mode, ell in schedule:
        if mode == "S":
            xnew, A = check_fourier(x, x, ell)
            cost = 2 * cost / A
            leaves *= 2
        elif mode == "R":
            xnew, A = check_fourier(x, raw, ell)
            cost = (cost + 1) / A
            leaves += 1
        else:
            raise VerificationError(f"unknown schedule mode {mode!r}")
        x = xnew
        acceptances.append(A)
    Fout = sum(x) / 8
    return Fout, cost, leaves, acceptances, x


def run_probability(
    F: Fraction,
    schedule: Sequence[tuple[str, int]] = H12,
) -> tuple[Fraction, Fraction, int, list[Fraction], Vec]:
    raw = isotropic_probability(F)
    P = list(raw)
    cost = Fraction(1)
    leaves = 1
    acceptances: list[Fraction] = []
    for mode, ell in schedule:
        if mode == "S":
            Pnew, A = check_probability(P, P, ell)
            cost = 2 * cost / A
            leaves *= 2
        elif mode == "R":
            Pnew, A = check_probability(P, raw, ell)
            cost = (cost + 1) / A
            leaves += 1
        else:
            raise VerificationError(f"unknown schedule mode {mode!r}")
        P = Pnew
        acceptances.append(A)
    return P[0], cost, leaves, acceptances, P


def decimal_enclosure(x: Fraction, digits: int) -> tuple[str, str]:
    scale = 10 ** digits
    q = (x.numerator * scale) // x.denominator
    lo = Fraction(q, scale)
    hi = lo if lo == x else Fraction(q + 1, scale)

    def render(v: Fraction) -> str:
        n = v.numerator * scale // v.denominator
        s = str(n).zfill(digits + 1)
        return s[:-digits] + "." + s[-digits:] if digits else s

    return render(lo), render(hi)


def exact_checks() -> None:
    F = Fraction(5995, 10000)
    FF, CF, NF, AF, x = run_fourier(F)
    FP, CP, NP, AP, P = run_probability(F)

    require(FF == FP, "Fourier and probability-space fidelities differ")
    require(CF == CP, "Fourier and probability-space cost recurrences differ")
    require(NF == NP == 2304, f"unexpected raw-leaf count: {NF}, {NP}")
    require(AF == AP, "acceptance probabilities differ between implementations")
    require(FF > FSTAR_UPPER, "heterogeneous endpoint does not enter R4 basin")

    # Check the Fourier/probability representations of the final state exactly.
    require(list(x) == fourier_of_distribution(P),
            "final Fourier vector does not match direct probability calculation")

    flo, fhi = decimal_enclosure(FF, 30)
    ylo, yhi = decimal_enclosure(1 / CF, 20)
    clo, chi = decimal_enclosure(CF, 6)

    print("H12 exact theorem at F = 5995/10000")
    print("schedule =", H12)
    print("raw leaves in one fully accepted schedule =", NF)
    print("Fout in [", flo, ",", fhi, "]")
    print("Fstar upper =", FSTAR_UPPER)
    print("strict basin entry =", FF > FSTAR_UPPER)
    print("expected raw-copy cost in [", clo, ",", chi, "]")
    print("pooled yield in [", ylo, ",", yhi, "]")
    print("reduced Fout numerator bits =", FF.numerator.bit_length())
    print("reduced Fout denominator bits =", FF.denominator.bit_length())

    # Same schedule at the old W25 endpoint, useful for the robustness comparison.
    Fold = Fraction(5997, 10000)
    Fo, Co, No, _, _ = run_fourier(Fold)
    folo, fohi = decimal_enclosure(Fo, 30)
    yolo, yohi = decimal_enclosure(1 / Co, 20)
    print()
    print("H12 at F = 5997/10000")
    print("Fout in [", folo, ",", fohi, "]")
    print("pooled yield in [", yolo, ",", yohi, "]")
    require(Fo > FSTAR_UPPER, "H12 fails at 5997/10000")


# ---------------------- numerical operation-noise section ----------------------

def _iso_mp(F):
    x = (8 * F - 1) / 7
    return [mp.mpf(1)] + [x] * 7


def _check_mp(x1, x2, ell, lam):
    e = E_CANONICAL[ell]
    den = 1 + x1[ell] * x2[ell]
    kappa = 1 - mp.mpf(8) * lam / 7
    y = [mp.mpf(1)] + [mp.mpf(0)] * 7
    for v in range(1, 8):
        if dot(v, e) == 0:
            ideal = (
                x1[v] * x2[v] + x1[v ^ ell] * x2[v ^ ell]
            ) / den
        else:
            ideal = (
                x1[v] * x2[v ^ ell] + x1[v ^ ell] * x2[v]
            ) / den
        y[v] = kappa * ideal
    return y, den / 2


def _protocol_mp(F, lam, schedule=H12):
    raw = _iso_mp(F)
    x = list(raw)
    for mode, ell in schedule:
        if mode == "S":
            x, _ = _check_mp(x, x, ell, lam)
        else:
            x, _ = _check_mp(x, raw, ell, lam)
    return mp.fsum(x) / 8


def _r4_noisy_mp(F, lam):
    x = _iso_mp(F)
    for ell in (1, 2, 4, 7):
        x, _ = _check_mp(x, x, ell, lam)
    return mp.fsum(x) / 8


def _lower_root(lam):
    f = lambda z: _r4_noisy_mp(z, lam) - z
    guess = mp.mpf("0.6047116657215318756") + mp.mpf("2") * lam
    return mp.findroot(
        f,
        (guess - mp.mpf("0.01"), guess + mp.mpf("0.01")),
    )


def numerical_checks() -> None:
    if mp is None:
        print("\nmpmath unavailable: numerical noise checks skipped")
        return
    mp.mp.dps = 70

    Fstar = _lower_root(mp.mpf("0"))
    hF = lambda F: _protocol_mp(F, mp.mpf("0")) - Fstar
    Fcross = mp.findroot(
        hF, (mp.mpf("0.59945"), mp.mpf("0.59955"))
    )

    def noise_cross(Fstr: str, a: str, b: str):
        F = mp.mpf(Fstr)
        h = lambda lam: _protocol_mp(F, lam) - _lower_root(lam)
        return mp.findroot(h, (mp.mpf(a), mp.mpf(b)))

    l5997 = noise_cross("0.5997", "1e-4", "2e-4")
    l5995 = noise_cross("0.5995", "1e-6", "1e-5")

    print()
    print("NUMERICAL ONLY (not part of the exact theorem)")
    print("H12 noiseless basin crossing F =", mp.nstr(Fcross, 40))
    print("H12 operation-noise crossing at F=0.5997 =", mp.nstr(l5997, 40))
    print("H12 operation-noise crossing at F=0.5995 =", mp.nstr(l5995, 40))


if __name__ == "__main__":
    exact_checks()
    numerical_checks()
    print("\nALL HETEROGENEOUS-BOOTSTRAP CHECKS PASSED")


==> majorana_verification/verify_modelB_gate_noise_extended.py <==
#!/usr/bin/env python3
"""
Extended independent verifier for the research notes
"Purifying a noisy non-Gaussian ancilla for Majorana quantum computation".

This revision preserves the mathematical content of the supplied verifier and
strengthens its traceability, test coverage, and failure behaviour.

Requirements
------------
    Python >= 3.10
    SymPy  >= 1.12
    mpmath (tested with 1.3.0; no minimum version is asserted here)

Proof-status convention
-----------------------
* Exact/certificate checks use integers, fractions.Fraction, or exact SymPy
  expressions.
* The W25 certificate uses rational interval arithmetic with explicit outward
  rounding to the decimal grid 10^(-80). No binary floating-point number is
  used in that certificate.
* Results for the effective post-check syndrome-noise channel are numerical
  high-precision checks performed with mpmath. They are not promoted here to
  interval-certified theorems.

Important implementation note
-----------------------------
The verifier deliberately does NOT use Python ``assert`` statements for
scientific checks. Assertions can be removed by ``python -O``. All verification
conditions are enforced by explicit calls to ``require`` and therefore remain
active in optimized mode.
"""

from __future__ import annotations

import argparse
from dataclasses import dataclass
from fractions import Fraction
from functools import lru_cache
from hashlib import sha256
from itertools import combinations, permutations, product
import platform
import re
import sys
from typing import Callable, Sequence, cast

import mpmath as mp
import sympy as sp


__version__ = "1.2"


class VerificationError(RuntimeError):
    """Raised when a scientific verification condition is not satisfied."""


def require(condition: bool, message: str) -> None:
    """Enforce a verification condition even when Python is run with ``-O``."""
    if not condition:
        raise VerificationError(message)


def _numeric_version(version: str) -> tuple[int, ...]:
    """Extract the leading numeric components of a package version string."""
    parts = re.findall(r"\d+", version)
    return tuple(int(p) for p in parts[:3])


def verify_environment() -> None:
    """Check requirements that are actually documented as minima.

    The supplied verifier documents Python >= 3.10 and SymPy >= 1.12.
    mpmath is an explicit dependency of the full numerical run, but this
    extended verifier does not claim an independently established minimum
    mpmath version; the reference run records the tested version instead.
    """
    require(sys.version_info >= (3, 10), "Python >= 3.10 is required")
    require(_numeric_version(sp.__version__) >= (1, 12), "SymPy >= 1.12 is required")


def environment_string() -> str:
    """Return a compact, reproducibility-oriented environment description."""
    return (
        f"Python {platform.python_version()}; "
        f"SymPy {sp.__version__}; mpmath {mp.__version__}; "
        f"{platform.platform()}"
    )


# ---------------------------------------------------------------------------
# F_2^3 utilities and the Majorana label table
# ---------------------------------------------------------------------------

Vec3 = tuple[int, int, int]
Matrix = tuple[Vec3, Vec3, Vec3]
I3: Matrix = ((1, 0, 0), (0, 1, 0), (0, 0, 1))


def dot(a: int, b: int) -> int:
    """Binary scalar product on F_2^3 for integers encoded as three bits."""
    return (a & b).bit_count() & 1


def int_to_vec(x: int) -> Vec3:
    require(0 <= x < 8, f"F_2^3 label outside 0..7: {x}")
    return ((x >> 2) & 1, (x >> 1) & 1, x & 1)


def vec_to_int(v: Vec3) -> int:
    require(len(v) == 3 and all(bit in (0, 1) for bit in v), f"not a binary 3-vector: {v}")
    return (v[0] << 2) | (v[1] << 1) | v[2]


def mat_vec(M: Matrix, x: int) -> int:
    v = int_to_vec(x)
    out = tuple(
        sum(M[i][j] * v[j] for j in range(3)) & 1
        for i in range(3)
    )
    return vec_to_int(cast(Vec3, out))


def mat_mul(A: Matrix, B: Matrix) -> Matrix:
    out = tuple(
        tuple(
            sum(A[i][k] * B[k][j] for k in range(3)) & 1
            for j in range(3)
        )
        for i in range(3)
    )
    return cast(Matrix, out)


def transpose(M: Matrix) -> Matrix:
    return cast(Matrix, tuple(tuple(M[j][i] for j in range(3)) for i in range(3)))


def rank_mod2(M: Matrix) -> int:
    """Gaussian elimination over F_2."""
    rows = [list(row) for row in M]
    rank = 0
    for col in range(3):
        pivot = next((r for r in range(rank, 3) if rows[r][col]), None)
        if pivot is None:
            continue
        rows[rank], rows[pivot] = rows[pivot], rows[rank]
        for r in range(3):
            if r != rank and rows[r][col]:
                rows[r] = [a ^ b for a, b in zip(rows[r], rows[rank])]
        rank += 1
    return rank


def all_gl3() -> list[Matrix]:
    out: list[Matrix] = []
    for bits in product((0, 1), repeat=9):
        M = cast(Matrix, (bits[0:3], bits[3:6], bits[6:9]))
        if rank_mod2(M) == 3:
            out.append(M)
    return out


GL3 = all_gl3()
require(len(GL3) == 168, f"expected |GL(3,2)|=168, obtained {len(GL3)}")


@lru_cache(maxsize=None)
def inverse(M: Matrix) -> Matrix:
    """Return the inverse of an element of GL(3,2)."""
    for N in GL3:
        if mat_mul(M, N) == I3 and mat_mul(N, M) == I3:
            return N
    raise VerificationError("matrix declared invertible has no inverse")


# Supports from the notes, Eqs. (4)-(6):
# S1=-c1 c2 c5 c6, S2=-c2 c3 c6 c7, S3=-c1 c2 c3 c4.
STABILIZER_SUPPORTS = (
    frozenset((1, 2, 5, 6)),
    frozenset((2, 3, 6, 7)),
    frozenset((1, 2, 3, 4)),
)

# Labels in Majorana-index order p=1,...,8, as in Eq. (16) of the notes.
LABELS = [0b101, 0b111, 0b011, 0b001, 0b100, 0b110, 0b010, 0b000]


def majorana_commutes_with_monomial(p: int, support: frozenset[int]) -> bool:
    """Return whether c_p commutes with c_A, using the Majorana sign rule."""
    require(1 <= p <= 8, "Majorana index must be in 1..8")
    # c_p c_A = (-1)^(|A|-1_{p in A}) c_A c_p for |{p}|=1.
    exponent = len(support) - (1 if p in support else 0)
    return exponent % 2 == 0


def derive_labels_from_stabilizers() -> list[int]:
    """Derive lambda(p) from commutation/anticommutation with S1,S2,S3."""
    labels: list[int] = []
    for p in range(1, 9):
        bits = tuple(
            0 if majorana_commutes_with_monomial(p, support) else 1
            for support in STABILIZER_SUPPORTS
        )
        labels.append(vec_to_int(cast(Vec3, bits)))
    return labels


def permutation_parity(perm: Sequence[int]) -> int:
    inversions = sum(
        perm[i] > perm[j]
        for i in range(len(perm))
        for j in range(i + 1, len(perm))
    )
    return inversions & 1


def verify_basic_f2_and_labels() -> None:
    """Verify encoding identities, dot products, and the Majorana label table."""
    for x in range(8):
        require(vec_to_int(int_to_vec(x)) == x, f"int/vector round trip failed for {x}")
    for a in range(8):
        va = int_to_vec(a)
        for b in range(8):
            vb = int_to_vec(b)
            reference = sum(x * y for x, y in zip(va, vb)) % 2
            require(dot(a, b) == reference, f"dot product mismatch for {a},{b}")
    derived = derive_labels_from_stabilizers()
    require(derived == LABELS, f"Majorana label table mismatch: derived {derived}, stored {LABELS}")
    require(len(set(LABELS)) == 8, "Majorana labels are not a bijection onto F_2^3")


def verify_affine_structure() -> None:
    """Exhaust the finite affine geometry and the 28 conjugate checks."""
    label_to_index = {x: i for i, x in enumerate(LABELS)}
    require(len(label_to_index) == 8, "label_to_index is not bijective")

    for M in GL3:
        perm = [label_to_index[mat_vec(M, x)] for x in LABELS]
        require(permutation_parity(perm) == 0, f"odd GL(3,2) label permutation for M={M}")

    planes = {
        frozenset(x for x in range(8) if dot(v, x) == b)
        for v in range(1, 8)
        for b in (0, 1)
    }
    require(len(planes) == 14, f"expected 14 affine planes, obtained {len(planes)}")

    affine_maps = set()
    for M in GL3:
        for t in range(8):
            image_tuple = tuple(mat_vec(M, x) ^ t for x in range(8))
            affine_maps.add(image_tuple)
            for P in planes:
                image = frozenset(image_tuple[x] for x in P)
                require(image in planes, f"affine map failed to preserve planes: M={M}, t={t}, P={P}")
    require(len(affine_maps) == 1344, f"expected |AGL(3,2)|=1344, obtained {len(affine_maps)}")

    # Converse normalizer: exhaustive over all 8! point permutations.
    normalizer = set()
    for perm in permutations(range(8)):
        if all(frozenset(perm[x] for x in P) in planes for P in planes):
            normalizer.add(perm)
    require(normalizer == affine_maps, "plane-preserving permutation normalizer is not AGL(3,2)")

    # Every admissible (ell,e) is a conjugate of the base pair a=a=(001).
    a = 0b001
    realized = set()
    for M in GL3:
        ell = mat_vec(transpose(M), a)
        e = mat_vec(inverse(M), a)
        require(dot(ell, e) == 1, f"inadmissible conjugated pair ell={ell}, e={e}")
        realized.add((ell, e))
    admissible = {
        (ell, e)
        for ell in range(1, 8)
        for e in range(8)
        if dot(ell, e) == 1
    }
    require(realized == admissible, "conjugation does not realize exactly all admissible checks")
    require(len(realized) == 28, f"expected 28 checks, obtained {len(realized)}")

    # Check the conjugated syndrome map on all M and all 64 input pairs.
    for M in GL3:
        Minv = inverse(M)
        ell = mat_vec(transpose(M), a)
        e = mat_vec(Minv, a)
        for r in range(8):
            for s in range(8):
                r1, s1 = mat_vec(M, r), mat_vec(M, s)
                acc_base = dot(a, r1) == dot(a, s1)
                acc_general = dot(ell, r) == dot(ell, s)
                require(acc_base == acc_general, "base/general acceptance mismatch")
                if acc_base:
                    u1 = r1 ^ s1 ^ (a if dot(a, s1) else 0)
                    u_conj = mat_vec(Minv, u1)
                    u_general = r ^ s ^ (e if dot(ell, s) else 0)
                    require(u_conj == u_general, "base/general output-syndrome mismatch")


# ---------------------------------------------------------------------------
# Fourier check dynamics
# ---------------------------------------------------------------------------

E_CANONICAL = {1: 1, 2: 2, 3: 1, 4: 4, 5: 1, 6: 2, 7: 1}


def _validate_check(ell: int, e: int) -> None:
    require(1 <= ell <= 7, f"ell must be nonzero in F_2^3, obtained {ell}")
    require(0 <= e <= 7, f"e must lie in F_2^3, obtained {e}")
    require(dot(ell, e) == 1, f"check requires <ell,e>=1, obtained ell={ell}, e={e}")


def check_fraction(
    x1: list[Fraction],
    x2: list[Fraction],
    ell: int,
    e: int | None = None,
) -> tuple[list[Fraction], Fraction]:
    if e is None:
        e = E_CANONICAL[ell]
    _validate_check(ell, e)
    require(len(x1) == 8 and len(x2) == 8, "Fourier vectors must have length 8")
    den = Fraction(1) + x1[ell] * x2[ell]
    if den <= 0:
        raise VerificationError("nonpositive conditional denominator")
    y = [Fraction(0)] * 8
    y[0] = Fraction(1)
    for v in range(1, 8):
        if dot(v, e) == 0:
            y[v] = (x1[v] * x2[v] + x1[v ^ ell] * x2[v ^ ell]) / den
        else:
            y[v] = (x1[v] * x2[v ^ ell] + x1[v ^ ell] * x2[v]) / den
    return y, den / 2


def fourier_of_distribution(P: list[Fraction]) -> list[Fraction]:
    require(len(P) == 8, f"distribution length must be 8, obtained {len(P)}")
    require(sum(P) == 1, f"distribution is not normalized: sum={sum(P)}")
    require(all(p >= 0 for p in P), "distribution contains a negative probability")
    return [
        sum(((-1) ** dot(v, s)) * P[s] for s in range(8))
        for v in range(8)
    ]


def direct_check_distribution(
    P1: list[Fraction],
    P2: list[Fraction],
    ell: int,
    e: int,
) -> tuple[list[Fraction], Fraction]:
    _validate_check(ell, e)
    require(len(P1) == 8 and len(P2) == 8, "input distributions must have length 8")
    require(sum(P1) == 1 and all(p >= 0 for p in P1), "P1 is not a probability distribution")
    require(sum(P2) == 1 and all(p >= 0 for p in P2), "P2 is not a probability distribution")
    out = [Fraction(0)] * 8
    acc = Fraction(0)
    for r in range(8):
        for s in range(8):
            w = P1[r] * P2[s]
            if dot(ell, r) == dot(ell, s):
                acc += w
                t = r ^ s ^ (e if dot(ell, s) else 0)
                out[t] += w
    if acc <= 0:
        raise VerificationError("conditional check has zero acceptance probability")
    return [z / acc for z in out], acc


def verify_fourier_formula() -> None:
    """Verify Theorem 6.7 both by regression and exhaustively on basis states.

    The unnormalized acceptance/Fourier numerators are bilinear in the two input
    distributions. Therefore checking all 8x8 pairs of point distributions for
    every admissible (ell,e) verifies those bilinear identities on a basis; by
    linearity they then hold for arbitrary input distributions. Conditional
    formulas follow whenever acceptance is nonzero.
    """
    # A generic exact-rational regression pair.
    P1raw = [Fraction(j + 1, 36) for j in range(8)]
    P2raw = [Fraction(8 - j, 36) for j in range(8)]
    x1 = fourier_of_distribution(P1raw)
    x2 = fourier_of_distribution(P2raw)
    for ell in range(1, 8):
        for e in range(8):
            if dot(ell, e) != 1:
                continue
            Pout, acc_direct = direct_check_distribution(P1raw, P2raw, ell, e)
            x_direct = fourier_of_distribution(Pout)
            x_formula, acc_formula = check_fraction(x1, x2, ell, e)
            require(acc_direct == acc_formula, f"acceptance formula mismatch for ell={ell}, e={e}")
            require(x_direct == x_formula, f"Fourier update mismatch for ell={ell}, e={e}")

    # Exhaustive basis verification of the underlying bilinear identities.
    for ell in range(1, 8):
        for e in range(8):
            if dot(ell, e) != 1:
                continue
            for r in range(8):
                x_r = [Fraction((-1) ** dot(v, r)) for v in range(8)]
                for s in range(8):
                    x_s = [Fraction((-1) ** dot(v, s)) for v in range(8)]
                    accepted = dot(ell, r) == dot(ell, s)
                    acc_direct = Fraction(1 if accepted else 0)
                    acc_formula = Fraction(1 + x_r[ell] * x_s[ell], 2)
                    require(acc_direct == acc_formula, "basis acceptance identity failed")
                    t = r ^ s ^ (e if dot(ell, s) else 0) if accepted else 0
                    for v in range(8):
                        if dot(v, e) == 0:
                            numerator = Fraction(
                                x_r[v] * x_s[v] + x_r[v ^ ell] * x_s[v ^ ell], 2
                            )
                        else:
                            numerator = Fraction(
                                x_r[v] * x_s[v ^ ell] + x_r[v ^ ell] * x_s[v], 2
                            )
                        direct_numerator = (
                            Fraction((-1) ** dot(v, t)) if accepted else Fraction(0)
                        )
                        require(
                            numerator == direct_numerator,
                            f"basis Fourier numerator failed for ell={ell}, e={e}, r={r}, s={s}, v={v}",
                        )


def isotropic_fraction(F: Fraction) -> list[Fraction]:
    require(Fraction(0) <= F <= Fraction(1), f"fidelity outside [0,1]: {F}")
    x = (8 * F - 1) / 7
    return [Fraction(1)] + [x] * 7


def _validate_check_word(word: Sequence[int], *, allow_empty: bool = True) -> None:
    """Reject malformed check sequences before a calculation starts."""
    require(not isinstance(word, (str, bytes)), "check word must be a sequence of integer labels")
    if not allow_empty:
        require(len(word) > 0, "check word must not be empty")
    require(
        all(type(ell) is int and ell in E_CANONICAL for ell in word),
        f"check word contains a noncanonical label: {list(word)}",
    )


def apply_word_fraction(
    F: Fraction,
    word: list[int],
) -> tuple[Fraction, list[Fraction], list[Fraction]]:
    _validate_check_word(word)
    x = isotropic_fraction(F)
    acceptances: list[Fraction] = []
    for ell in word:
        x, A = check_fraction(x, x, ell)
        acceptances.append(A)
    return sum(x) / 8, x, acceptances


# ---------------------------------------------------------------------------
# Exact low-weight fault enumeration
# ---------------------------------------------------------------------------


def check_syndrome_pair(r: int, s: int, ell: int) -> int | None:
    require(0 <= r < 8 and 0 <= s < 8, "syndrome labels must lie in 0..7")
    require(ell in E_CANONICAL, f"unknown canonical check ell={ell}")
    e = E_CANONICAL[ell]
    if dot(ell, r) != dot(ell, s):
        return None
    return r ^ s ^ (e if dot(ell, s) else 0)


def propagate_tree(leaves: list[int], word: list[int]) -> int | None:
    _validate_check_word(word)
    current = list(leaves)
    expected_leaves = 2 ** len(word)
    require(
        len(current) == expected_leaves,
        f"tree of depth {len(word)} requires {expected_leaves} leaves, obtained {len(current)}",
    )
    require(
        all(type(x) is int and 0 <= x < 8 for x in current),
        "leaf syndromes must be integer labels in 0..7",
    )
    for ell in word:
        if len(current) % 2:
            raise VerificationError("tree level has odd width")
        nxt: list[int] = []
        for j in range(0, len(current), 2):
            out = check_syndrome_pair(current[j], current[j + 1], ell)
            if out is None:
                return None
            nxt.append(out)
        current = nxt
    if len(current) != 1:
        raise VerificationError("word depth does not match leaf count")
    return current[0]


def low_weight_counts(word: list[int], max_weight: int) -> dict[int, tuple[int, int]]:
    _validate_check_word(word)
    require(type(max_weight) is int, "max_weight must be an integer")
    n = 2 ** len(word)
    require(0 <= max_weight <= n, f"max_weight must lie in 0..{n}")
    result: dict[int, tuple[int, int]] = {}
    for weight in range(max_weight + 1):
        correct = 0
        wrong = 0
        visited = 0
        for positions in combinations(range(n), weight):
            for values in product(range(1, 8), repeat=weight):
                visited += 1
                leaves = [0] * n
                for position, value in zip(positions, values):
                    leaves[position] = value
                out = propagate_tree(leaves, word)
                if out is None:
                    continue
                if out == 0:
                    correct += 1
                else:
                    wrong += 1
        expected_visited = sp.binomial(n, weight) * (7 ** weight)
        require(visited == int(expected_visited), "fault enumeration did not visit the complete labeled set")
        result[weight] = (correct, wrong)
    return result


def verify_fault_table() -> None:
    r3 = low_weight_counts([1, 2, 4], 2)
    r4 = low_weight_counts([1, 2, 4, 7], 3)
    require(
        r3 == {0: (1, 0), 1: (0, 0), 2: (20, 48)},
        f"R3 low-weight table mismatch: {r3}",
    )
    require(
        r4 == {0: (1, 0), 1: (0, 0), 2: (40, 0), 3: (32, 384)},
        f"R4 low-weight table mismatch: {r4}",
    )


# ---------------------------------------------------------------------------
# Readout map, correlated shifts, and effective syndrome-shift anatomy
# ---------------------------------------------------------------------------


def verify_readout_error_map() -> None:
    """Verify consequences of Eq. (23) in the notes exactly.

    This function does not reconstruct Eq. (23) from a microscopic braid/fusion
    circuit. It takes the stated classical feed-forward error map
        delta_ff=(m1+m2, m2+m3, 0)
    as input and exhaustively verifies its Hamming-weight consequences and the
    exact small-mu series of the conditional readout error.
    """
    weight_two_deltas: list[tuple[int, int, int]] = []
    for mask in range(16):
        m1 = (mask >> 3) & 1
        m2 = (mask >> 2) & 1
        m3 = (mask >> 1) & 1
        m4 = mask & 1
        weight = m1 + m2 + m3 + m4
        parity = weight & 1
        delta = (m1 ^ m2, m2 ^ m3, 0)
        if weight == 1:
            require(parity == 1, "single readout error should flip checksum parity")
        if weight == 2:
            require(parity == 0, "two readout errors should preserve checksum parity")
            require(delta != (0, 0, 0), "two readout errors unexpectedly cancel feed-forward syndrome")
            weight_two_deltas.append(delta)
        if weight == 4:
            require(parity == 0, "four readout errors should preserve checksum parity")
            require(delta == (0, 0, 0), "four readout errors should cancel feed-forward syndrome")

    expected_multiset = sorted(
        [(0, 1, 0), (1, 1, 0), (1, 0, 0), (1, 0, 0), (1, 1, 0), (0, 1, 0)]
    )
    require(sorted(weight_two_deltas) == expected_multiset, "weight-two readout syndromes mismatch Eq. (25) proof")

    mu = sp.symbols("mu")
    A = (1 - mu) ** 4 + 6 * mu ** 2 * (1 - mu) ** 2 + mu ** 4
    err = sp.cancel(6 * mu ** 2 * (1 - mu) ** 2 / A)
    series = sp.series(err, mu, 0, 4).removeO()
    require(sp.expand(series).coeff(mu, 2) == 6, "readout error has wrong quadratic coefficient")
    require(sp.series(err, mu, 0, 3).removeO() == 6 * mu ** 2, "readout O(mu^2) expansion mismatch")


def verify_common_mode_identity() -> None:
    for ell in range(1, 8):
        for e in range(8):
            if dot(ell, e) != 1:
                continue
            for r in range(8):
                for s in range(8):
                    for d in range(8):
                        acc0 = dot(ell, r) == dot(ell, s)
                        acc1 = dot(ell, r ^ d) == dot(ell, s ^ d)
                        require(acc0 == acc1, "common-mode shift changed acceptance")
                        if acc0:
                            out0 = r ^ s ^ (e if dot(ell, s) else 0)
                            out1 = (r ^ d) ^ (s ^ d) ^ (
                                e if dot(ell, s ^ d) else 0
                            )
                            expected = out0 ^ (e if dot(ell, d) else 0)
                            require(out1 == expected, "common-mode output identity failed")


def propagate_tree_with_node_shift(
    word: list[int],
    shift_level: int,
    shift_index: int,
    shift_syndrome: int,
) -> int | None:
    _validate_check_word(word, allow_empty=False)
    require(type(shift_level) is int, "shift level must be an integer")
    require(type(shift_index) is int, "shift index must be an integer")
    require(type(shift_syndrome) is int, "shift syndrome must be an integer")
    require(0 <= shift_level < len(word), "shift level outside tree")
    require(0 <= shift_index < 2 ** (len(word) - shift_level - 1), "shift index outside level")
    require(1 <= shift_syndrome <= 7, "shift syndrome must be nonzero")
    current = [0] * (2 ** len(word))
    for level, ell in enumerate(word):
        nxt: list[int] = []
        for j in range(0, len(current), 2):
            out = check_syndrome_pair(current[j], current[j + 1], ell)
            if out is None:
                return None
            index = j // 2
            if level == shift_level and index == shift_index:
                out ^= shift_syndrome
            nxt.append(out)
        current = nxt
    require(len(current) == 1, "syndrome-shift tree did not end in one output")
    return current[0]

def effective_syndrome_shift_rows(word: list[int]) -> list[tuple[int, int, int, int]]:
    _validate_check_word(word, allow_empty=False)
    rows: list[tuple[int, int, int, int]] = []
    depth = len(word)
    for level in range(depth):
        locations = 2 ** (depth - level - 1)
        wrong = 0
        rejected = 0
        correct = 0
        for index in range(locations):
            for syndrome in range(1, 8):
                out = propagate_tree_with_node_shift(word, level, index, syndrome)
                if out is None:
                    rejected += 1
                elif out == 0:
                    correct += 1
                else:
                    wrong += 1
        require(correct == 0, f"single effective syndrome shift corrected unexpectedly at level {level+1}")
        require(wrong + rejected == locations * 7, "syndrome-shift accounting incomplete")
        rows.append((level + 1, locations, wrong, rejected))
    return rows


def verify_effective_syndrome_shift_table() -> None:
    rows = effective_syndrome_shift_rows([1, 2, 4, 7])
    expected = [
        (1, 8, 0, 56),
        (2, 4, 4, 24),
        (3, 2, 6, 8),
        (4, 1, 7, 0),
    ]
    require(rows == expected, f"effective syndrome-shift table mismatch: {rows}")
    require(sum(row[2] for row in rows) == 17, "expected 17 accepted-wrong effective syndrome shifts")
    require(sum(row[3] for row in rows) == 88, "expected 88 rejected effective syndrome shifts")


def _expect_verification_error(label: str, action: Callable[[], object]) -> None:
    """Require a deliberately malformed input to fail with VerificationError."""
    try:
        action()
    except VerificationError:
        return
    except Exception as exc:
        raise VerificationError(
            f"invalid-input guard {label!r} raised {type(exc).__name__} instead of VerificationError"
        ) from exc
    raise VerificationError(f"invalid-input guard {label!r} accepted malformed input")


def verify_invalid_input_guards() -> int:
    """Exercise fail-fast guards with representative malformed tree inputs."""
    word = [1, 2, 4, 7]
    cases: list[tuple[str, Callable[[], object]]] = [
        ("negative shift level", lambda: propagate_tree_with_node_shift(word, -1, 0, 1)),
        ("shift level past root", lambda: propagate_tree_with_node_shift(word, len(word), 0, 1)),
        ("noninteger shift level", lambda: propagate_tree_with_node_shift(word, 0.0, 0, 1)),
        ("noninteger shift index", lambda: propagate_tree_with_node_shift(word, 0, 0.0, 1)),
        ("boolean shift syndrome", lambda: propagate_tree_with_node_shift(word, 0, 0, True)),
        ("zero shift syndrome", lambda: propagate_tree_with_node_shift(word, 0, 0, 0)),
        ("shift syndrome above F_2^3", lambda: propagate_tree_with_node_shift(word, 0, 0, 8)),
        ("empty shifted tree word", lambda: propagate_tree_with_node_shift([], 0, 0, 1)),
        ("noncanonical zero check", lambda: propagate_tree_with_node_shift([1, 2, 0, 7], 0, 0, 1)),
        ("noncanonical check above range", lambda: propagate_tree_with_node_shift([1, 2, 8, 7], 0, 0, 1)),
        ("boolean check label", lambda: propagate_tree_with_node_shift([1, 2, 4, True], 0, 0, 1)),
        ("wrong leaf count", lambda: propagate_tree([0] * 15, word)),
        ("negative leaf syndrome", lambda: propagate_tree([-1] + [0] * 15, word)),
        ("leaf syndrome above F_2^3", lambda: propagate_tree([8] + [0] * 15, word)),
        ("boolean leaf syndrome", lambda: propagate_tree([True] + [0] * 15, word)),
        ("negative max_weight", lambda: low_weight_counts([1], -1)),
        ("max_weight above leaf count", lambda: low_weight_counts([1], 3)),
        ("noninteger max_weight", lambda: low_weight_counts([1], 1.0)),
    ]
    for level in range(len(word)):
        locations = 2 ** (len(word) - level - 1)
        cases.extend(
            [
                (
                    f"negative shift index at level {level}",
                    lambda level=level: propagate_tree_with_node_shift(word, level, -1, 1),
                ),
                (
                    f"first out-of-range shift index at level {level}",
                    lambda level=level, locations=locations: propagate_tree_with_node_shift(
                        word, level, locations, 1
                    ),
                ),
            ]
        )

    for label, action in cases:
        _expect_verification_error(label, action)
    return len(cases)


# ---------------------------------------------------------------------------
# Exact R3/R4 maps, root structure, and local series
# ---------------------------------------------------------------------------

G7_COEFFS = [
    1458176,
    -884736,
    548864,
    -368640,
    138496,
    -67808,
    5440,
    -6249,
]

G15_COEFFS = [
    8505108987904,
    -16854525411328,
    28467580108800,
    -27066279919616,
    18851022503936,
    -10509663338496,
    4884383924224,
    -2048766509056,
    716242124800,
    -238242988032,
    58392420352,
    -20373018624,
    4691993600,
    -2122800736,
    263381416,
    -149949201,
]


def check_sym(x: list[sp.Expr], ell: int) -> list[sp.Expr]:
    require(ell in E_CANONICAL, f"unknown canonical check ell={ell}")
    e = E_CANONICAL[ell]
    den = 1 + x[ell] ** 2
    y: list[sp.Expr] = [sp.Integer(1)] + [sp.Integer(0)] * 7
    for v in range(1, 8):
        if dot(v, e) == 0:
            y[v] = sp.cancel((x[v] ** 2 + x[v ^ ell] ** 2) / den)
        else:
            y[v] = sp.cancel(2 * x[v] * x[v ^ ell] / den)
    return y


def exact_round_map(word: list[int]) -> tuple[sp.Symbol, sp.Expr]:
    _validate_check_word(word)
    F = sp.symbols("F")
    x0 = (8 * F - 1) / 7
    x: list[sp.Expr] = [sp.Integer(1)] + [x0] * 7
    for ell in word:
        x = check_sym(x, ell)
    return F, sp.cancel(sum(x) / 8)


def _verify_factorized_round(
    word: list[int],
    coeffs: list[int],
    lower: Fraction,
    upper: Fraction,
    sample_F: Fraction,
    label: str,
) -> tuple[sp.Symbol, sp.Expr, sp.Expr]:
    F, R = exact_round_map(word)
    g = sp.Poly.from_list(coeffs, gens=F).as_expr()
    numerator, denominator = sp.fraction(sp.factor(R - F))
    expected = -(F - 1) * (8 * F - 1) * g
    require(sp.expand(numerator - expected) == 0, f"{label} numerator factorization mismatch")

    den_poly = sp.Poly(denominator, F)
    require(den_poly.count_roots(0, 1) == 0, f"{label} denominator has a root in [0,1]")
    require(den_poly.eval(Fraction(0)) > 0, f"{label} denominator not positive at F=0")
    require(den_poly.eval(Fraction(1, 2)) > 0, f"{label} denominator not positive at F=1/2")
    require(den_poly.eval(Fraction(1)) > 0, f"{label} denominator not positive at F=1")

    g_poly = sp.Poly(g, F)
    require(g_poly.count_roots(0, 1) == 1, f"{label} g polynomial should have exactly one root in (0,1)")
    require(Fraction(0) < lower < upper < Fraction(1), f"{label} invalid root bracket")
    require(sp.sign(g_poly.eval(lower)) != sp.sign(g_poly.eval(upper)), f"{label} root bracket has no sign change")
    require(g_poly.eval(0) < 0 and g_poly.eval(1) > 0, f"{label} endpoint signs unexpected")

    sample_expr = sp.cancel(R.subs(F, sp.Rational(sample_F.numerator, sample_F.denominator)) - sp.Rational(sample_F.numerator, sample_F.denominator))
    require(sample_expr > 0, f"{label} does not improve the exact sample point F={sample_F}")
    return F, R, g


def verify_round_maps() -> None:
    # R4 theorem and bracket from the notes.
    F4, R4, _ = _verify_factorized_round(
        [1, 2, 4, 7],
        G15_COEFFS,
        Fraction(1329775015825, 2199023255552),
        Fraction(664887507913, 1099511627776),
        Fraction(3, 4),
        "R4",
    )
    exact_r4_sample = sp.cancel(R4.subs(F4, sp.Rational(3, 4)))
    require(
        exact_r4_sample == sp.Rational(1466150375091, 1556750188228),
        "R4(3/4) does not match the exact value quoted in the notes",
    )

    # R3 / Bravyi recurrence threshold in the present parametrization.
    F3, R3, _ = _verify_factorized_round(
        [1, 2, 4],
        G7_COEFFS,
        Fraction("0.61560748080966942"),
        Fraction("0.61560748080966943"),
        Fraction(3, 4),
        "R3",
    )

    eps = sp.symbols("eps")
    series4 = sp.series(1 - R4.subs(F4, 1 - eps), eps, 0, 6).removeO()
    expected4 = (
        sp.Rational(384, 343) * eps ** 3
        + sp.Rational(11520, 2401) * eps ** 4
        + sp.Rational(218112, 16807) * eps ** 5
    )
    require(sp.expand(series4 - expected4) == 0, "R4 Taylor series mismatch")

    series3 = sp.series(1 - R3.subs(F3, 1 - eps), eps, 0, 4).removeO()
    expected3 = sp.Rational(48, 49) * eps ** 2 + sp.Rational(960, 343) * eps ** 3
    require(sp.expand(series3 - expected3) == 0, "R3 Taylor series mismatch")


# ---------------------------------------------------------------------------
# W14 exact certificate
# ---------------------------------------------------------------------------


def minimal_unsigned_big_endian(n: int) -> bytes:
    if n <= 0:
        raise ValueError("expected a positive integer")
    return n.to_bytes((n.bit_length() + 7) // 8, "big")


def verify_w14() -> Fraction:
    W14 = [6, 1, 5, 1, 2, 7, 4, 5, 2, 1, 6, 5, 2, 1]
    out, _, _ = apply_word_fraction(Fraction(3, 5), W14)
    require(out > Fraction(609, 1000), "W14 output does not exceed 0.609")
    require(out.numerator.bit_length() == 72648, "W14 numerator bit length mismatch")
    require(out.denominator.bit_length() == 72648, "W14 denominator bit length mismatch")
    digest = sha256(
        minimal_unsigned_big_endian(out.numerator)
        + b"/"
        + minimal_unsigned_big_endian(out.denominator)
    ).hexdigest()
    require(
        digest == "6d203367282e4715b11351dd959dbae87ca967b5603bbc6dc82a10d2f596fa38",
        f"W14 SHA-256 mismatch: {digest}",
    )
    return out


# ---------------------------------------------------------------------------
# W25 exact rational interval certificate
# ---------------------------------------------------------------------------


@dataclass(frozen=True)
class Interval:
    lo: Fraction
    hi: Fraction

    def __post_init__(self) -> None:
        if self.lo > self.hi:
            raise ValueError("reversed interval")

    @staticmethod
    def point(x: Fraction | int) -> "Interval":
        z = Fraction(x)
        return Interval(z, z)

    def __add__(self, other: "Interval") -> "Interval":
        return Interval(self.lo + other.lo, self.hi + other.hi)

    def __mul__(self, other: "Interval") -> "Interval":
        values = (
            self.lo * other.lo,
            self.lo * other.hi,
            self.hi * other.lo,
            self.hi * other.hi,
        )
        return Interval(min(values), max(values))

    def __truediv__(self, other: "Interval") -> "Interval":
        if other.lo <= 0 <= other.hi:
            raise ZeroDivisionError("interval denominator contains zero")
        values = (
            self.lo / other.lo,
            self.lo / other.hi,
            self.hi / other.lo,
            self.hi / other.hi,
        )
        return Interval(min(values), max(values))

    def round_outward(self, denominator: int) -> "Interval":
        if denominator <= 0:
            raise ValueError("rounding denominator must be positive")
        lo_scaled = self.lo * denominator
        hi_scaled = self.hi * denominator
        lo_int = lo_scaled.numerator // lo_scaled.denominator  # floor
        hi_int = -((-hi_scaled.numerator) // hi_scaled.denominator)  # ceil
        return Interval(Fraction(lo_int, denominator), Fraction(hi_int, denominator))

    def contains(self, q: Fraction) -> bool:
        return self.lo <= q <= self.hi


def verify_interval_arithmetic() -> None:
    """Sanity-check interval containment, including negative endpoints."""
    tests = [
        Interval(Fraction(-3, 2), Fraction(5, 4)),
        Interval(Fraction(1, 7), Fraction(5, 9)),
        Interval(Fraction(-11, 13), Fraction(-2, 17)),
    ]
    for a in tests:
        for b in tests:
            s = a + b
            p = a * b
            for xa in (a.lo, a.hi):
                for xb in (b.lo, b.hi):
                    require(s.contains(xa + xb), "interval addition lost an endpoint combination")
                    require(p.contains(xa * xb), "interval multiplication lost an endpoint combination")
            if not (b.lo <= 0 <= b.hi):
                q = a / b
                for xa in (a.lo, a.hi):
                    for xb in (b.lo, b.hi):
                        require(q.contains(xa / xb), "interval division lost an endpoint combination")
        rounded = a.round_outward(10 ** 6)
        require(rounded.lo <= a.lo and a.hi <= rounded.hi, "outward rounding lost original interval")


def check_interval(
    x: list[Interval],
    ell: int,
    grid_denominator: int,
) -> list[Interval]:
    require(ell in E_CANONICAL, f"unknown canonical check ell={ell}")
    e = E_CANONICAL[ell]
    one = Interval.point(1)
    two = Interval.point(2)
    den = one + x[ell] * x[ell]
    require(den.lo > 0, "interval check denominator is not strictly positive")
    y = [Interval.point(1)] + [Interval.point(0)] * 7
    for v in range(1, 8):
        if dot(v, e) == 0:
            num = x[v] * x[v] + x[v ^ ell] * x[v ^ ell]
        else:
            num = two * x[v] * x[v ^ ell]
        y[v] = (num / den).round_outward(grid_denominator)
    return y


def decimal_string(q: Fraction, digits: int, *, upper: bool = False) -> str:
    if digits < 0:
        raise ValueError("digits must be nonnegative")
    scale = 10 ** digits
    scaled = q * scale
    scaled_int = -((-scaled.numerator) // scaled.denominator) if upper else scaled.numerator // scaled.denominator
    sign = "-" if scaled_int < 0 else ""
    magnitude = abs(scaled_int)
    integer, fractional = divmod(magnitude, scale)
    if digits == 0:
        return f"{sign}{integer}"
    return f"{sign}{integer}.{fractional:0{digits}d}"


def verify_w25() -> tuple[Interval, Interval]:
    W25 = [6, 1, 5, 1, 2, 7, 4, 5, 2] + [1, 6, 5, 2] * 4
    F0 = Fraction(5997, 10000)
    grid = 10 ** 80
    x0 = (8 * F0 - 1) / 7
    x = [Interval.point(1)] + [Interval.point(x0)] * 7

    # A point trajectory in exact Fraction arithmetic becomes computationally
    # impractical after repeated squaring because numerator/denominator sizes
    # grow explosively. Rational outward interval truncation keeps endpoints
    # manageable while retaining a rigorous enclosure.
    acc_product = Interval.point(1)
    for ell in W25:
        A = (Interval.point(1) + x[ell] * x[ell]) / Interval.point(2)
        acc_product = (acc_product * A).round_outward(grid)
        x = check_interval(x, ell, grid)

    fidelity = Interval.point(0)
    for z in x:
        fidelity = fidelity + z
    fidelity = (fidelity / Interval.point(8)).round_outward(grid)

    lower_display = Fraction(
        60550725738718132769784559683258983421783519651344,
        10 ** 50,
    )
    upper_display = Fraction(
        60550725738718132769784559683258983421783519651346,
        10 ** 50,
    )
    require(lower_display < fidelity.lo, "W25 lower display bound is not strictly below certified interval")
    require(fidelity.hi < upper_display, "W25 upper display bound is not strictly above certified interval")

    Fstar_upper = Fraction(664887507913, 1099511627776)
    require(fidelity.lo > Fstar_upper, "W25 certificate does not enter the proven R4 basin")

    pooled_yield = acc_product / Interval.point(2 ** len(W25))
    require(pooled_yield.lo > 0, "W25 pooled-yield lower bound is not positive")
    require(Fraction(decimal_string(fidelity.lo, 80)) <= fidelity.lo, "displayed fidelity lower bound is not outward")
    require(Fraction(decimal_string(fidelity.hi, 80, upper=True)) >= fidelity.hi, "displayed fidelity upper bound is not outward")
    require(Fraction(decimal_string(pooled_yield.lo, 20)) <= pooled_yield.lo, "displayed yield lower bound is not outward")
    require(Fraction(decimal_string(pooled_yield.hi, 20, upper=True)) >= pooled_yield.hi, "displayed yield upper bound is not outward")
    return fidelity, pooled_yield


# ---------------------------------------------------------------------------
# High-precision effective post-check syndrome-noise checks (not exact certificates)
# ---------------------------------------------------------------------------


def fraction_to_mpf(q: Fraction) -> mp.mpf:
    return mp.mpf(q.numerator) / mp.mpf(q.denominator)


def check_noisy_mp(
    x: list[mp.mpf],
    ell: int,
    lam: mp.mpf,
) -> tuple[list[mp.mpf], mp.mpf]:
    require(ell in E_CANONICAL, f"unknown canonical check ell={ell}")
    # Numerical root finders may probe a tiny analytic continuation outside
    # the physical lambda interval. Final reported roots/crossings are checked
    # to lie in the physical region.
    e = E_CANONICAL[ell]
    den = 1 + x[ell] ** 2
    require(den > 0, "noisy check denominator is nonpositive")
    kappa = 1 - mp.mpf(8) * lam / 7
    y = [mp.mpf(1)] + [mp.mpf(0)] * 7
    for vv in range(1, 8):
        if dot(vv, e) == 0:
            ideal = (x[vv] ** 2 + x[vv ^ ell] ** 2) / den
        else:
            ideal = 2 * x[vv] * x[vv ^ ell] / den
        y[vv] = kappa * ideal
    return y, den / 2


def word_noisy_mp(Fv: mp.mpf, lam: mp.mpf, word: list[int]) -> mp.mpf:
    _validate_check_word(word)
    # Root finders may evaluate the analytic continuation slightly outside [0,1].
    # Physical fixed points are validated after convergence.
    x0 = (8 * Fv - 1) / 7
    x = [mp.mpf(1)] + [x0] * 7
    for ell in word:
        x, _ = check_noisy_mp(x, ell, lam)
    return mp.fsum(x) / 8


def r4_noisy_mp(Fv: mp.mpf, lam: mp.mpf) -> mp.mpf:
    return word_noisy_mp(Fv, lam, [1, 2, 4, 7])


def noisy_roots(lam: mp.mpf) -> tuple[mp.mpf, mp.mpf]:
    f = lambda z: r4_noisy_mp(z, lam) - z
    lower_guess = mp.mpf("0.6047116657215318756") + 2 * lam
    upper_guess = 1 - mp.mpf("2.43") * lam
    lower = mp.findroot(
        f,
        (lower_guess - mp.mpf("0.01"), lower_guess + mp.mpf("0.01")),
    )
    if lam == 0:
        upper = mp.mpf(1)
    else:
        upper = mp.findroot(
            f,
            (upper_guess - mp.mpf("0.02"), upper_guess + mp.mpf("0.02")),
        )
    residual_tol = mp.mpf("1e-45")
    require(abs(f(lower)) < residual_tol, f"lower fixed-point residual too large at lambda={lam}")
    require(abs(f(upper)) < residual_tol, f"upper fixed-point residual too large at lambda={lam}")
    require(mp.mpf(0) <= lower <= upper <= mp.mpf(1), "fixed points outside physical interval or misordered")
    return lower, upper


def verify_noisy_recurrence_numbers(fseed_representative: Fraction) -> None:
    mp.mp.dps = 80
    expected = {
        "0.0001": ("0.604885431446266501", "0.999757042328097016"),
        "0.001": ("0.606459520811496560", "0.997561265472276269"),
        "0.005": ("0.613690033554464149", "0.987589998096974921"),
        "0.01": ("0.623332228826214012", "0.974571486065393376"),
        "0.02": ("0.645211515251388839", "0.946095042634381636"),
    }
    tol = mp.mpf("5e-16")
    for lam_s, (lo_s, hi_s) in expected.items():
        lam = mp.mpf(lam_s)
        require(mp.mpf(0) <= lam <= mp.mpf(1), "tabulated lambda outside physical range")
        lo, hi = noisy_roots(lam)
        require(abs(lo - mp.mpf(lo_s)) < tol, f"lower noisy root mismatch at lambda={lam_s}")
        require(abs(hi - mp.mpf(hi_s)) < tol, f"upper noisy root mismatch at lambda={lam_s}")
        d_lo = mp.diff(lambda z: r4_noisy_mp(z, lam), lo)
        d_hi = mp.diff(lambda z: r4_noisy_mp(z, lam), hi)
        require(abs(d_lo) > 1, f"lower fixed point is not numerically unstable at lambda={lam_s}")
        require(abs(d_hi) < 1, f"upper fixed point is not numerically attracting at lambda={lam_s}")

    Fstar = mp.mpf("0.6047116657215318756")
    dlam = mp.diff(lambda ll: r4_noisy_mp(Fstar, ll), mp.mpf(0))
    dF = mp.diff(lambda zz: r4_noisy_mp(zz, mp.mpf(0)), Fstar)
    shift = -dlam / (dF - 1)
    require(abs(shift - mp.mpf("1.7365360404235246271")) < mp.mpf("2e-18"), "unstable-root shift mismatch")

    eq1 = lambda FF, ll: r4_noisy_mp(FF, ll) - FF
    eq2 = lambda FF, ll: mp.diff(lambda zz: r4_noisy_mp(zz, ll), FF) - 1
    Fc, lc = mp.findroot((eq1, eq2), (mp.mpf("0.787"), mp.mpf("0.0475")))
    require(abs(Fc - mp.mpf("0.7870464318037645000")) < mp.mpf("2e-18"), "saddle-node fidelity mismatch")
    require(abs(lc - mp.mpf("0.04748530115982306916")) < mp.mpf("2e-18"), "saddle-node lambda mismatch")
    require(abs(eq1(Fc, lc)) < mp.mpf("1e-45"), "saddle-node fixed-point residual too large")
    require(abs(eq2(Fc, lc)) < mp.mpf("1e-40"), "saddle-node tangency residual too large")

    W14 = [6, 1, 5, 1, 2, 7, 4, 5, 2, 1, 6, 5, 2, 1]
    W25 = [6, 1, 5, 1, 2, 7, 4, 5, 2] + [1, 6, 5, 2] * 4

    def lower_root(ll: mp.mpf) -> mp.mpf:
        return noisy_roots(ll)[0]

    h25 = lambda ll: word_noisy_mp(mp.mpf("0.5997"), ll, W25) - lower_root(ll)
    h14 = lambda ll: word_noisy_mp(mp.mpf("0.6"), ll, W14) - lower_root(ll)
    l25 = mp.findroot(h25, (mp.mpf("0.8e-7"), mp.mpf("1.2e-7")))
    l14 = mp.findroot(h14, (mp.mpf("2e-5"), mp.mpf("3e-5")))
    require(mp.mpf(0) < l25 < mp.mpf(1), "W25 crossing outside physical lambda range")
    require(abs(l25 - mp.mpf("1.0070215932877671555e-7")) < mp.mpf("2e-22"), "W25 post-check syndrome-noise crossing mismatch")
    require(mp.mpf(0) < l14 < mp.mpf(1), "W14 crossing outside physical lambda range")
    require(abs(l14 - mp.mpf("2.5168632113128632438e-5")) < mp.mpf("2e-20"), "W14 post-check syndrome-noise crossing mismatch")
    require(abs(h25(l25)) < mp.mpf("1e-40"), "W25 crossing residual too large")
    require(abs(h14(l14)) < mp.mpf("1e-40"), "W14 crossing residual too large")

    # The W25 midpoint is only a high-precision numerical representative.
    # The final faulty-tree calculation is conditional: the factor (1-t) Z R
    # requires a classical fault flag independent of the ideal trajectory, or
    # equivalently a mixture containing the ideal instrument with weight >= 1-t.
    # Converting the tree probability to eta also assumes 15 iid locations.
    Fseed = fraction_to_mpf(fseed_representative)
    x0 = (8 * Fseed - 1) / 7
    x = [mp.mpf(1)] + [x0] * 7
    acceptances: list[mp.mpf] = []
    for ell in [1, 2, 4, 7]:
        x, A = check_noisy_mp(x, ell, mp.mpf(0))
        acceptances.append(A)
    R = mp.fsum(x) / 8
    Z = (
        acceptances[0] ** 8
        * acceptances[1] ** 4
        * acceptances[2] ** 2
        * acceptances[3]
    )
    tmax = Z * (R - Fseed) / (Fseed + Z * (R - Fseed))
    eta = 1 - (1 - tmax) ** (mp.mpf(1) / 15)
    require(abs(R - mp.mpf("0.60757261096713259305")) < mp.mpf("2e-20"), "conditional faulty-tree R value mismatch")
    require(abs(Z - mp.mpf("0.0008060439641114767003")) < mp.mpf("2e-22"), "conditional faulty-tree Z value mismatch")
    require(abs(tmax - mp.mpf("2.7493662371752501e-6")) < mp.mpf("2e-20"), "conditional faulty-tree probability value mismatch")
    require(abs(eta - mp.mpf("1.8329131764811310e-7")) < mp.mpf("2e-21"), "conditional iid-location fault value mismatch")


# ---------------------------------------------------------------------------
# Driver
# ---------------------------------------------------------------------------


def _emit(message: str, quiet: bool) -> None:
    if not quiet:
        print(message)


def run_verification(*, exact_only: bool = False, quiet: bool = False) -> tuple[Interval, Interval]:
    verify_environment()
    _emit(f"[env] {environment_string()}", quiet)
    if not __debug__:
        _emit("[env] Python optimized mode (-O) detected; explicit verifier checks remain active", quiet)

    verify_basic_f2_and_labels()
    _emit("[ok] F_2^3 encoding and Majorana label table", quiet)

    verify_affine_structure()
    _emit("[ok] affine group, normalizer, and all 28 conjugate checks", quiet)

    verify_fourier_formula()
    _emit("[ok] generalized Fourier formula; rational regression + exhaustive basis verification", quiet)

    verify_round_maps()
    _emit("[ok] R3/R4 factorization, root structure, exact sample signs, and Taylor laws", quiet)

    verify_fault_table()
    _emit("[ok] exact low-weight leaf-fault counts for R3 and R4", quiet)

    verify_readout_error_map()
    verify_common_mode_identity()
    verify_effective_syndrome_shift_table()
    _emit("[ok] readout-map consequences, common-mode identity, and effective syndrome-shift table", quiet)

    guard_cases = verify_invalid_input_guards()
    _emit(f"[ok] invalid-input safeguard suite ({guard_cases} malformed cases rejected)", quiet)

    verify_interval_arithmetic()
    _emit("[ok] rational interval arithmetic sanity checks", quiet)

    w14 = verify_w14()
    _emit("[ok] W14 exact Fraction certificate; SHA-256 regression/reproducibility check", quiet)

    fidelity, pooled_yield = verify_w25()
    _emit("[ok] W25 exact rational interval certificate", quiet)
    _emit("     fidelity lower = " + decimal_string(fidelity.lo, 80), quiet)
    _emit("     fidelity upper = " + decimal_string(fidelity.hi, 80, upper=True), quiet)
    _emit("     pooled-yield lower = " + decimal_string(pooled_yield.lo, 20), quiet)
    _emit("     pooled-yield upper = " + decimal_string(pooled_yield.hi, 20, upper=True), quiet)

    if not exact_only:
        # The midpoint is used only as a numerical representative of the
        # rigorously certified W25 interval. It is not asserted to be the
        # exact W25 output. The interval width is far below the precision of
        # the numerical quantities checked in the post-check syndrome-noise section.
        fseed_representative = (fidelity.lo + fidelity.hi) / 2
        verify_noisy_recurrence_numbers(fseed_representative)
        _emit("[ok] high-precision effective post-check syndrome-noise fixed points and robustness numbers", quiet)
    else:
        _emit("[skip] high-precision numerical post-check syndrome-noise checks (--exact-only)", quiet)

    # Keep w14 live to make accidental removal of the certificate conspicuous to
    # static readers and to guarantee that it was computed before success.
    require(w14 > 0, "internal W14 liveness check failed")
    _emit("ALL CHECKS PASSED", quiet)
    return fidelity, pooled_yield


def build_arg_parser() -> argparse.ArgumentParser:
    parser = argparse.ArgumentParser(
        description=(
            "Independent verifier for the Majorana non-Gaussian ancilla purification notes. "
            "The full mode runs exact certificates and high-precision numerical observations."
        )
    )
    parser.add_argument(
        "--exact-only",
        action="store_true",
        help="run the exact/certificate routines only; skip the mpmath-based post-check syndrome-noise section",
    )
    parser.add_argument(
        "--quiet",
        action="store_true",
        help="suppress progress output; failures still raise a non-zero exit status",
    )
    parser.add_argument(
        "--show-environment",
        action="store_true",
        help="print interpreter/package/platform versions and exit",
    )
    parser.add_argument(
        "--version",
        action="version",
        version=f"%(prog)s {__version__}",
    )
    return parser


def main(argv: Sequence[str] | None = None) -> int:
    parser = build_arg_parser()
    args = parser.parse_args(argv)
    try:
        verify_environment()
        if args.show_environment:
            print(environment_string())
            return 0
        run_verification(exact_only=args.exact_only, quiet=args.quiet)
        return 0
    except (VerificationError, ValueError, ZeroDivisionError, ArithmeticError) as exc:
        print(f"VERIFICATION FAILED: {exc}", file=sys.stderr)
        return 1


if __name__ == "__main__":
    raise SystemExit(main())


==> majorana_verification/verify_one_stage_control.py <==
#!/usr/bin/env python3
"""Exact independent integer-weight comparison of H12 and its all-S control.

The original H12 differs from H12_BAL only at stage four, where R_7 uses
an independent raw source and S_7 uses a second processed block.

Python >= 3.10; no third-party dependencies.
"""
from fractions import Fraction
from decimal import Decimal, localcontext


class VerificationError(RuntimeError):
    pass


def require(condition, message):
    if not condition:
        raise VerificationError(message)

E = (0, 1, 2, 1, 4, 1, 2, 1)
WORD = (1, 2, 4, 7, 1, 3, 7, 6, 3, 4, 1, 6)
FSTAR_UPPER = Fraction(664887507913, 1099511627776)


def parity(u, v):
    return (u & v).bit_count() & 1


def combine(x, y, ell):
    z = [0] * 8
    for r in range(8):
        for s in range(8):
            if parity(ell, r) == parity(ell, s):
                out = r ^ s ^ (E[ell] if parity(ell, s) else 0)
                z[out] += x[r] * y[s]
    return z


def run(F, fresh):
    F = Fraction(F)
    # Integer weights for F at the target label and uniform other labels.
    raw = [7 * F.numerator] + [F.denominator - F.numerator] * 7
    current = raw[:]
    cost = Fraction(1)
    for j, ell in enumerate(WORD, 1):
        mode_is_R = (j == 4 and fresh)
        right = raw if mode_is_R else current
        a = Fraction(sum(combine(current, right, ell)),
                     sum(current) * sum(right))
        if a <= 0:
            raise ArithmeticError(f"Zero acceptance at stage {j}")
        cost = (cost + 1 if mode_is_R else 2 * cost) / a
        current = combine(current, right, ell)
    require(sum(current) > 0, "zero accepted weight")
    return Fraction(current[0], sum(current)), cost


def dec(q, digits=15):
    with localcontext() as ctx:
        ctx.prec = digits + 25
        return f"{Decimal(q.numerator) / Decimal(q.denominator):.{digits}f}"


def main():
    for F in (Fraction(5995, 10000), Fraction(5997, 10000), Fraction(3, 5)):
        fh, ch = run(F, fresh=True)
        fs, cs = run(F, fresh=False)
        print(f"raw F={dec(F,4)}")
        print(f"  H12:       fidelity={dec(fh)}, expected raw cost={dec(ch,6)}")
        print(f"  all-S:     fidelity={dec(fs)}, expected raw cost={dec(cs,6)}")
        if F == Fraction(5995, 10000):
            require(fh > FSTAR_UPPER > fs, "H12 basin/control ordering failed")
            require(Fraction(551387, 1000000) < fs < Fraction(551388, 1000000), "F=0.5995 control bound failed")
            require(Fraction(605026, 1000000) < fh < Fraction(605027, 1000000), "F=0.5995 H12 bound failed")
        if F == Fraction(5997, 10000):
            require(fh > FSTAR_UPPER > fs, "H12 basin/control ordering failed")
            require(Fraction(562269, 1000000) < fs < Fraction(562270, 1000000), "F=0.5997 control bound failed")
        # Verify the exact small-cost ordering, not just the displayed rounding.
        require(ch < cs, "fresh-input stage did not lower cost for this word")
        require(0 < fh <= 1 and 0 < fs <= 1, "invalid output fidelity")
        print()
    print("ALL CONTROL COMPARISONS PASSED")


if __name__ == "__main__":
    main()

